Equal-charge projection of the $\mathcal{N}=4$ index: exact large-$N$ formula and finite-rank $U(3)$ coefficients

The equal-charge branch of supersymmetric rotating AdS$_5$ black holes has $Q_1=Q_2=Q_3$. The corresponding microcanonical sector of the $\mathcal{N}=4$ superconformal index is obtained by projecting to equal charges, or equivalently by extracting the constant term in the two charge-difference fugacities. We prove that for the large-$N$ multigraviton sector the projected index factorizes exactly as \[ \mathcal{I}^{\rm eqQ}_\infty(x,p) =\prod_{k\ge1}(1-p^kx^{3k})(1-p^{-k}x^{3k}) \sum_{n\ge0}\mathsf{p}(n)^3x^{6n}, \] where $\mathsf{p}(n)$ is the partition function. This factorization gives, for every spin sector, an explicit onset energy below which the large-$N$ coefficient is zero. Exact $U(3)$ computations show that finite-rank coefficients can nevertheless appear at energies where the large-$N$ coefficient vanishes, including beyond the classical $U(3)$ black-hole bound. We also determine the full line $j=6J_R+6$. In particular, with $j^*(J_R)$ denoting this large-$N$ onset energy, \[ d_3^{\rm eqQ}(87,\tfrac{27}{2})=1, \qquad j^*(\tfrac{27}{2})-87=1554, \] and the first giant-graviton sector already contributes one unit at this point. All coefficients are coefficients of the $(-1)^F$-graded index, not positive degeneracies. The main conclusion is that the high-spin tail survives the exact equal-charge projection.

==> anc/README.md <==
# Ancillary material

Equal-charge projection of the N=4 index:
exact large-N formula and finite-rank U(3) coefficients

Miguel Tierz


## Directory layout

```
tables/                        Machine-readable versions of the paper's tables
  onset_thresholds_table1.csv    Table 1: onset thresholds j*(J_R)
  table2_j66_slice.csv           Table 2: complete j=66 phase-space slice
  table3_finite_N_only_witnesses.csv  Table 3: finite-N-only tail witnesses
  table4_su3_adjoint_checks.csv  Table 4: targeted SU(3)-adjoint checks

code/
  u3_equal_charge_extraction/    Finite-rank U(3) computation
    u3_equal_charge_projected_fast.py   CPU: full projection through j~54
    u3_eqQ_targeted_coeff.py            CPU: targeted single-coefficient extraction
    polymul.c                           C kernel (hardened, with overflow checks)
    eqQ_multi_delta_gpu_merged_patched_v4.py  GPU: modular CRT extraction (CuPy/CUDA)

  largeN_factorization_checks/   Large-N factorization verification
    verify_partition_cube_direct.py     Independent CT extraction on refined product

  lr_sector_checks/              M-giant sector decomposition
    gg_sector_pairorbit_validated.cpp   Sector-resolved h_{3,M} computation

figures/                         Figure PDFs
```


## Building

CPU pipeline (needed by both CPU scripts):

```bash
cd code/u3_equal_charge_extraction
gcc -O3 -shared -fPIC -o polymul.so polymul.c
```

Sector check (C++, optional OpenMP):

```bash
cd code/lr_sector_checks
g++ -O3 -std=c++17 -fopenmp gg_sector_pairorbit_validated.cpp -o gg_sector
```


## Quick check (< 1 minute)

These two commands verify the infrastructure without long runs:

```bash
# Large-N factorization (pure Python, ~30s on a laptop)
cd code/largeN_factorization_checks
python3 verify_partition_cube_direct.py --jmax 60

# Small targeted coefficient (CPU, ~10s)
cd code/u3_equal_charge_extraction
python3 u3_eqQ_targeted_coeff.py --j 30 --p 8
# Expected output: 1  (= d_3^{eqQ}(30,4))
```


## Reproducing key results

### Theorem 1 verification (large-N factorization)

```bash
python3 verify_partition_cube_direct.py --jmax 120
```

Runtime: ~5 minutes on a laptop.
Independently computes CT_{y1,y2} of the refined denominator product and
compares term-by-term against N(x,p) * sum p(n)^3 x^{6n}.
Expected output: exact agreement through j=120.

### Complete j=66 slice (Table 2)

```bash
cd code/u3_equal_charge_extraction
python3 u3_eqQ_targeted_coeff.py --j 66 --p 8
# Output: 14703319  (= d_3^{eqQ}(66,4), since p_exp = 2*J_R = 8)
```

Runtime: ~30 minutes per coefficient on a laptop (M1/Ryzen class).
Other entries are obtained by varying --p (= 2*J_R).

### Full projection through j=54

```bash
python3 u3_equal_charge_projected_fast.py --jmax 54
```

Runtime: ~15 minutes on a laptop.

### GPU extraction (high-j witnesses, Table 3)

Requires a CUDA GPU and CuPy. Run on Google Colab (A100/H100) or equivalent.
Edit the config block at the top of the script:

```python
TARGETS = [66]       # energy j
TARGET_P_EXP = 16    # = 2*J_R, so J_R=8
DIAG_MULT = 3        # 3 = U(3), 2 = SU(3)-adjoint check
```

```bash
python3 eqQ_multi_delta_gpu_merged_patched_v4.py
```

The script uses five 30-bit primes for CRT reconstruction with a fifth
prime for independent verification. Per-prime Weyl checks
c(1,-1) = c(2,1) are enforced before saving residues.

For the SU(3)-adjoint checks (Table 4), set DIAG_MULT = 2.

### M-giant sector checks (Section 5.2)

```bash
cd code/lr_sector_checks
# h_{3,1}(87, 27/2):
./gg_sector 1 1000000007 87 27 3
./gg_sector 1 998244353  87 27 3

# h_{3,2}(87, 27/2):
./gg_sector 2 1000000007 87 27 3
./gg_sector 2 998244353  87 27 3

# h_{3,3}(87, 27/2):
./gg_sector 3 1000000007 87 27 3
./gg_sector 3 998244353  87 27 3
```

Arguments: M MOD J p_exp Nrank.
Expected: h_{3,1}=1, h_{3,2}=0, h_{3,3}=0 at both primes.
Runtime: M=1 ~1 minute, M=2 ~10 minutes, M=3 ~1 hour (single core).


## Notes on the C kernel

The included polymul.c is the hardened version with:
  - dynamically sized dirty list (no silent truncation)
  - checked 64-bit multiply-accumulate (128-bit intermediate)
  - error codes for key-range, allocation, overflow, and output-buffer failures

It is a drop-in replacement for the original fixed-buffer version.
The API is identical; negative return values signal errors.


## Convention

Throughout, p_exp = 2*J_R. This matches the fugacity expansion
I_3^{eqQ}(x,p) = sum d_3^{eqQ}(j, J_R) x^j p^{2*J_R}.
Half-integer J_R values appear in the CSV files as decimals (e.g. 13.5).


==> anc/code/largeN_factorization_checks/verify_partition_cube_direct.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from typing import Dict, Tuple

ChargeSeries = Dict[int, Dict[Tuple[int, int], int]]   # x -> {(y1,y2): coeff}
PSeries = Dict[int, Dict[int, int]]                    # x -> {p_power: coeff}


def y_cost(a: int, b: int) -> int:
    """Minimal x-cost to realize y1^a y2^b from x^2 charge letters.

    This is the same bound used in the targeted U(3) extractor, specialized to
    the charge-only denominator sector.
    """
    t = max(-a, -b, 0)
    return 2 * (a + b + 3 * t)


def prune_charge_series(series: ChargeSeries, jmax: int) -> ChargeSeries:
    out: ChargeSeries = {}
    for x, d in series.items():
        rem = jmax - x
        if rem < 0:
            continue
        nd = {
            ab: c
            for ab, c in d.items()
            if c and y_cost(-ab[0], -ab[1]) <= rem
        }
        if nd:
            out[x] = nd
    return out


def multiply_by_geometric_ray(
    series: ChargeSeries,
    charge: Tuple[int, int],
    k: int,
    jmax: int,
) -> ChargeSeries:
    """Multiply by 1 / (1 - y^charge x^{2k})."""
    da, db = charge
    out: ChargeSeries = {}
    for x, d in series.items():
        max_n = (jmax - x) // (2 * k)
        for n in range(max_n + 1):
            xn = x + 2 * k * n
            row = out.setdefault(xn, {})
            sa = da * k * n
            sb = db * k * n
            for (a, b), c in d.items():
                key = (a + sa, b + sb)
                row[key] = row.get(key, 0) + c
    return prune_charge_series(out, jmax)


def direct_denominator_constant_term(jmax: int) -> Dict[int, int]:
    """Direct CT_{y1,y2} of the fully refined denominator product.

    Computes
        CT_{y1,y2} prod_k 1/[(1-y1^k x^{2k})(1-y2^k x^{2k})(1-(y1 y2)^(-k)x^{2k})]
    by actually multiplying the refined geometric factors and pruning only by a
    safe charge-neutralization bound.
    """
    series: ChargeSeries = {0: {(0, 0): 1}}
    for k in range(1, jmax // 2 + 1):
        series = multiply_by_geometric_ray(series, (1, 0), k, jmax)
        series = multiply_by_geometric_ray(series, (0, 1), k, jmax)
        series = multiply_by_geometric_ray(series, (-1, -1), k, jmax)
    return {x: d[(0, 0)] for x, d in series.items() if (0, 0) in d and d[(0, 0)]}


def multiply_p_series(a: PSeries, b: PSeries, jmax: int) -> PSeries:
    out: PSeries = {}
    for xa, da in a.items():
        for xb, db in b.items():
            x = xa + xb
            if x > jmax:
                continue
            row = out.setdefault(x, {})
            for pa, ca in da.items():
                for pb, cb in db.items():
                    p = pa + pb
                    row[p] = row.get(p, 0) + ca * cb
    return {x: {p: c for p, c in d.items() if c} for x, d in out.items() if any(d.values())}


def numerator_N_series(jmax: int) -> PSeries:
    """Compute N(x,p) = prod_k (1-p^k x^{3k})(1-p^{-k}x^{3k})."""
    series: PSeries = {0: {0: 1}}
    for k in range(1, jmax // 3 + 1):
        factor: PSeries = {
            0: {0: 1},
            3 * k: {k: -1, -k: -1},
            6 * k: {0: 1},
        }
        series = multiply_p_series(series, factor, jmax)
    return series


def partition_numbers(nmax: int) -> list[int]:
    p = [0] * (nmax + 1)
    p[0] = 1
    for k in range(1, nmax + 1):
        for n in range(k, nmax + 1):
            p[n] += p[n - k]
    return p


def theorem_partition_cube_series(jmax: int) -> PSeries:
    """The theorem-side series N(x,p) * sum_n p(n)^3 x^{6n}."""
    pnums = partition_numbers(jmax // 6)
    cube: PSeries = {6 * n: {0: pnums[n] ** 3} for n in range(jmax // 6 + 1)}
    return multiply_p_series(numerator_N_series(jmax), cube, jmax)


def direct_multigraviton_projected_series(jmax: int) -> PSeries:
    """Independent direct computation of I_inf^{eqQ} through x^jmax.

    Since the numerator is independent of y1,y2, we compute it exactly as N(x,p)
    and multiply it by an independently computed direct constant term of the
    refined denominator product.
    """
    den_ct = direct_denominator_constant_term(jmax)
    N = numerator_N_series(jmax)
    cube_direct: PSeries = {x: {0: c} for x, c in den_ct.items()}
    return multiply_p_series(N, cube_direct, jmax)


def first_onsets(series: PSeries, max_JR: int) -> dict[int, tuple[int | None, int | None]]:
    out: dict[int, tuple[int | None, int | None]] = {}
    xs = sorted(series)
    for JR in range(max_JR + 1):
        ppow = 2 * JR
        found = None
        coeff = None
        for x in xs:
            c = series[x].get(ppow, 0)
            if c:
                found = x
                coeff = c
                break
        out[JR] = (found, coeff)
    return out


def main() -> None:
    ap = argparse.ArgumentParser(description="Independent direct verifier for the partition-cube theorem.")
    ap.add_argument("--jmax", type=int, default=120, help="maximum x power to test")
    ap.add_argument("--max-jr", type=int, default=12, help="how many onset values to print")
    args = ap.parse_args()

    direct = direct_multigraviton_projected_series(args.jmax)
    theorem = theorem_partition_cube_series(args.jmax)

    if direct != theorem:
        print(f"MISMATCH through j={args.jmax}.")
        xs = sorted(set(direct) | set(theorem))
        for x in xs:
            if direct.get(x, {}) != theorem.get(x, {}):
                print(f"First mismatch at x^{x}")
                print("direct :", direct.get(x, {}))
                print("theorem:", theorem.get(x, {}))
                raise SystemExit(1)
        raise SystemExit(1)

    print(f"Exact agreement through j={args.jmax}.")
    den_ct = direct_denominator_constant_term(args.jmax)
    print("Direct denominator CT coefficients (x^{6n} -> p(n)^3) for first few n:")
    for x in sorted(den_ct)[: min(10, len(den_ct))]:
        print(f"  x^{x}: {den_ct[x]}")

    print(f"\nFirst nonzero d_infinity^{{eqQ}}(j,J_R) values for J_R=0..{args.max_jr}:")
    for JR, (j, coeff) in first_onsets(direct, args.max_jr).items():
        if j is None:
            print(f"  J_R={JR}: no support through j={args.jmax}")
        else:
            print(f"  J_R={JR}: j*={j}, coeff={coeff}")

    if args.jmax >= 66:
        coeff_66_4 = direct.get(66, {}).get(8, 0)
        print(f"\nCheck at (j,J_R)=(66,4): d_infinity^{{eqQ}}(66,4) = {coeff_66_4}")


if __name__ == "__main__":
    main()


==> anc/code/lr_sector_checks/gg_sector_pairorbit_validated.cpp <==
#include <bits/stdc++.h>
#ifdef _OPENMP
#include <omp.h>
#endif
using namespace std;

int J = 87, PT = 27, Nrank = 3;
static const int MAXA = 16;
int M; uint32_t MOD; bool VERBOSE = true;

uint32_t mod_pow(uint64_t a,uint64_t e){uint64_t r=1%MOD; a%=MOD; while(e){if(e&1) r=(__uint128_t)r*a%MOD; a=(__uint128_t)a*a%MOD; e>>=1;} return (uint32_t)r;}
uint32_t inv_int(int a){return mod_pow((a%(int)MOD+MOD)%MOD, MOD-2);}

struct Key{ int p,y1,y2; array<int8_t,MAXA> aux; };
struct KeyHash{ size_t operator()(Key const& k) const noexcept { uint64_t h=1469598103934665603ULL; auto mix=[&](int x){ uint64_t v=(uint32_t)(x+1000); h^=v; h*=1099511628211ULL;}; mix(k.p); mix(k.y1); mix(k.y2); for(int i=0;i<2*M;i++) mix(k.aux[i]); return (size_t)h; }};
struct KeyEq{ bool operator()(Key const&a, Key const&b) const noexcept { if(a.p!=b.p||a.y1!=b.y1||a.y2!=b.y2) return false; for(int i=0;i<2*M;i++) if(a.aux[i]!=b.aux[i]) return false; return true; }};
struct Entry{Key k; uint32_t v;};
struct K4{int d,p,y1,y2;};
struct K4Hash{ size_t operator()(K4 const& k) const noexcept { uint64_t h=0x9e3779b97f4a7c15ULL; h^=(uint32_t)(k.d+200); h*=0xbf58476d1ce4e5b9ULL; h^=(uint32_t)(k.p+200); h*=0xbf58476d1ce4e5b9ULL; h^=(uint32_t)(k.y1+200); h*=0xbf58476d1ce4e5b9ULL; h^=(uint32_t)(k.y2+200); return h; }};
struct K4Eq{ bool operator()(K4 const&a,K4 const&b) const noexcept { return a.d==b.d&&a.p==b.p&&a.y1==b.y1&&a.y2==b.y2; }};

inline void add_u32(uint32_t &x, uint32_t y){ uint64_t z=(uint64_t)x+y; if(z>=MOD) z-=MOD; if(z>=MOD) z%=MOD; x=(uint32_t)z; }
inline void add_key(unordered_map<Key,uint32_t,KeyHash,KeyEq>& mp, Key const& k, uint32_t add){ auto it=mp.find(k); if(it==mp.end()) mp.emplace(k,add); else add_u32(it->second,add); }

int py_cost(int p,int y1,int y2){ int dp=PT-p, dy1=-y1, dy2=-y2; int m=max({0,-dy1,-dy2}); return 3*abs(dp)+2*(dy1+dy2+3*m); }
bool py_possible(int p,int y1,int y2,int rem){ if(py_cost(p,y1,y2)>rem) return false; int dp=PT-p, dy1=-y1, dy2=-y2; int residue=rem - (3*dp + 2*(dy1+dy2)); return ((residue%6)+6)%6==0; }
bool aux_possible(array<int8_t,MAXA> const& aux,int rem){ int dz=0,dw=0; for(int i=0;i<M;i++){ dz += max(0, Nrank+1 - (int)aux[i]); dw += max(0, (int)aux[M+i] + Nrank+1); } return 2*max(dz,dw)<=rem; }

vector<unordered_map<K4,uint32_t,K4Hash,K4Eq>> gamma_terms(){
    vector<unordered_map<K4,uint32_t,K4Hash,K4Eq>> byk(J+1);
    for(int k=1;k<=J;k++){
        auto &terms=byk[k]; int maxn=J/(2*k);
        struct AInv{int deg,y1,y2;}; vector<AInv> ainv;
        for(int a=0;a<=maxn;a++) for(int b=0;b<=maxn-a;b++) for(int c=0;c<=maxn-a-b;c++) ainv.push_back({2*k*(a+b+c), k*(a-c), k*(b-c)});
        vector<tuple<int,int,int>> B={{0,0,1},{3*k,k,-1},{3*k,-k,-1},{6*k,0,1}};
        for(auto [deg0,p0,coef0]:B) for(auto ai:ainv){ int d=deg0+ai.deg; if(d<=J){ K4 key{d,p0,ai.y1,ai.y2}; int64_t nv=(int64_t)terms[key]+coef0; nv%=MOD; if(nv<0) nv+=MOD; terms[key]=(uint32_t)nv; }}
        K4 zero{0,0,0,0}; int64_t nv=(int64_t)terms[zero]-1; nv%=MOD; if(nv<0) nv+=MOD; if(nv) terms[zero]=(uint32_t)nv; else terms.erase(zero);
        vector<K4> del; for(auto &kv:terms) if(kv.first.d==0 || kv.second==0) del.push_back(kv.first); for(auto &x:del) terms.erase(x);
    }
    return byk;
}

struct IEntry{int d,p,y1,y2; uint32_t v;};
vector<IEntry> build_Iinf(){
    unordered_map<K4,uint32_t,K4Hash,K4Eq> P; P[{0,0,0,0}]=1;
    for(int k=1;k<=J;k++){
        if(2*k>J && 3*k>J) break;
        unordered_map<K4,uint32_t,K4Hash,K4Eq> factor;
        int maxn=J/(2*k); struct AInv{int deg,y1,y2;}; vector<AInv> ainv;
        for(int a=0;a<=maxn;a++) for(int b=0;b<=maxn-a;b++) for(int c=0;c<=maxn-a-b;c++) ainv.push_back({2*k*(a+b+c), k*(a-c), k*(b-c)});
        vector<tuple<int,int,int>> B={{0,0,1},{3*k,k,-1},{3*k,-k,-1},{6*k,0,1}};
        for(auto [deg0,p0,coef0]:B) for(auto ai:ainv){ int d=deg0+ai.deg; if(d<=J){ K4 key{d,p0,ai.y1,ai.y2}; int64_t nv=(int64_t)factor[key]+coef0; nv%=MOD; if(nv<0) nv+=MOD; factor[key]=(uint32_t)nv; }}
        unordered_map<K4,uint32_t,K4Hash,K4Eq> New; New.reserve(P.size()*4+10);
        for(auto &kv1:P){ auto a=kv1.first; uint32_t v1=kv1.second; for(auto &kv2:factor){ auto b=kv2.first; uint32_t v2=kv2.second; int d=a.d+b.d; if(d<=J){ int p=a.p+b.p,y1=a.y1+b.y1,y2=a.y2+b.y2; if(py_possible(p,y1,y2,J-d)){ K4 key{d,p,y1,y2}; uint32_t add=(uint64_t)v1*v2%MOD; add_u32(New[key],add); } } } }
        P.swap(New);
    }
    vector<IEntry> out; out.reserve(P.size()); for(auto &kv:P) if(kv.second) out.push_back({kv.first.d,kv.first.p,kv.first.y1,kv.first.y2,kv.second}); return out;
}

vector<vector<Entry>> build_A(vector<unordered_map<K4,uint32_t,K4Hash,K4Eq>> &gb){
    vector<vector<Entry>> A(J+1);
    for(int k=1;k<=J;k++){
        uint32_t invk=inv_int(k);
        unordered_map<Key,uint32_t,KeyHash,KeyEq> aux_comb; aux_comb.reserve(4*M*M*2+8);
        auto add_aux=[&](int i1,int d1,int i2,int d2,int coeff){ Key key{}; key.p=key.y1=key.y2=0; key.aux.fill(0); key.aux[i1]+=d1; key.aux[i2]+=d2; int64_t c=(int64_t)coeff*invk%MOD; if(c<0)c+=MOD; add_u32(aux_comb[key],(uint32_t)c); };
        for(int i=0;i<M;i++) for(int j=0;j<M;j++){
            add_aux(i,k,j,-k,-1);
            add_aux(i,k,M+j,-k,1);
            add_aux(M+i,k,j,-k,1);
            add_aux(M+i,k,M+j,-k,-1);
        }
        vector<pair<array<int8_t,MAXA>,uint32_t>> aux_items; for(auto &kv:aux_comb) if(kv.second) aux_items.push_back({kv.first.aux,kv.second});
        vector<unordered_map<Key,uint32_t,KeyHash,KeyEq>> maps(J+1);
        for(auto &gkv:gb[k]){
            auto g=gkv.first; uint32_t c=gkv.second; int rem=J-g.d; if(!py_possible(g.p,g.y1,g.y2,rem)) continue;
            for(auto &ai:aux_items){ if(!aux_possible(ai.first,rem)) continue; Key key{}; key.p=g.p; key.y1=g.y1; key.y2=g.y2; key.aux=ai.first; uint32_t val=(uint64_t)c*ai.second%MOD; add_u32(maps[g.d][key],val); }
        }
        for(int d=1; d<=J; ++d) for(auto &kv:maps[d]) if(kv.second) A[d].push_back({kv.first,kv.second});
    }
    return A;
}

inline void canon_aux(array<int8_t,MAXA>& aux){
    array<pair<int8_t,int8_t>,8> pr{};
    for(int i=0;i<M;i++) pr[i]={aux[i],aux[M+i]};
    sort(pr.begin(),pr.begin()+M);
    for(int i=0;i<M;i++){ aux[i]=pr[i].first; aux[M+i]=pr[i].second; }
}
vector<vector<Entry>> build_F(vector<vector<Entry>>& A){
    vector<vector<Entry>> F(J+1); Key zero{}; zero.p=zero.y1=zero.y2=0; zero.aux.fill(0); F[0].push_back({zero,1%MOD});
    auto t0=chrono::steady_clock::now(); size_t peak=1;
    for(int n=1;n<=J;n++){
        unordered_map<Key,uint32_t,KeyHash,KeyEq> out;
        size_t reserve_hint=max<size_t>(20000, min<size_t>(peak*3+10000, 4000000)); out.reserve(reserve_hint);
        int rem_after=J-n;
#ifdef _OPENMP
#pragma omp parallel
        {
            unordered_map<Key,uint32_t,KeyHash,KeyEq> local;
            int nth=1;
#ifdef _OPENMP
            nth=max(1,omp_get_max_threads());
#endif
            local.reserve(max<size_t>(4096,reserve_hint/(size_t)nth));
#pragma omp for schedule(dynamic,1)
            for(int r=1;r<=n;r++){
                if(A[r].empty()||F[n-r].empty()) continue;
                uint32_t factor=r%MOD;
                for(auto &ae:A[r]){
                    uint32_t rv=(uint64_t)factor*ae.v%MOD;
                    for(auto &fe:F[n-r]){
                        int p=ae.k.p+fe.k.p, y1=ae.k.y1+fe.k.y1, y2=ae.k.y2+fe.k.y2;
                        if(!py_possible(p,y1,y2,rem_after)) continue;
                        Key nk; nk.p=p; nk.y1=y1; nk.y2=y2; nk.aux.fill(0); bool ok=true;
                        for(int i=0;i<2*M;i++){ int v=(int)ae.k.aux[i]+(int)fe.k.aux[i]; if(v<-120||v>120){ok=false;break;} nk.aux[i]=(int8_t)v; }
                        if(!ok || !aux_possible(nk.aux,rem_after)) continue;
                        uint32_t add=(uint64_t)rv*fe.v%MOD; if(add){ canon_aux(nk.aux); add_key(local,nk,add); }
                    }
                }
            }
#pragma omp critical
            { for(auto &kv:local) add_key(out,kv.first,kv.second); }
        }
#else
        for(int r=1;r<=n;r++) if(!A[r].empty()&&!F[n-r].empty()){
            uint32_t factor=r%MOD;
            for(auto &ae:A[r]){ uint32_t rv=(uint64_t)factor*ae.v%MOD; for(auto &fe:F[n-r]){
                int p=ae.k.p+fe.k.p, y1=ae.k.y1+fe.k.y1, y2=ae.k.y2+fe.k.y2; if(!py_possible(p,y1,y2,rem_after)) continue;
                Key nk; nk.p=p; nk.y1=y1; nk.y2=y2; nk.aux.fill(0); bool ok=true; for(int i=0;i<2*M;i++){ int v=(int)ae.k.aux[i]+(int)fe.k.aux[i]; if(v<-120||v>120){ok=false;break;} nk.aux[i]=(int8_t)v; }
                if(!ok || !aux_possible(nk.aux,rem_after)) continue; uint32_t add=(uint64_t)rv*fe.v%MOD; if(add){ canon_aux(nk.aux); add_key(out,nk,add); }
            }}
        }
#endif
        uint32_t invn=inv_int(n); F[n].reserve(out.size()); for(auto &kv:out){ uint32_t val=(uint64_t)kv.second*invn%MOD; if(val) F[n].push_back({kv.first,val}); }
        peak=max(peak,F[n].size());
        if(VERBOSE && (n<=24 || n%3==0 || n==J)){ auto now=chrono::steady_clock::now(); double elapsed=chrono::duration<double>(now-t0).count(); cerr<<"M "<<M<<" n "<<n<<" states "<<F[n].size()<<" peak "<<peak<<" elapsed "<<fixed<<setprecision(1)<<elapsed<<"\n"; }
    }
    return F;
}

vector<pair<vector<int>,int>> perms;
void init_perms(){ vector<int> p(M); iota(p.begin(),p.end(),0); do{ int inv=0; for(int i=0;i<M;i++) for(int j=i+1;j<M;j++) if(p[i]>p[j]) inv++; perms.push_back({p,(inv%2)?-1:1}); }while(next_permutation(p.begin(),p.end())); }

unordered_map<array<int8_t,MAXA>,uint32_t,
    function<size_t(array<int8_t,MAXA> const&)>,
    function<bool(array<int8_t,MAXA> const&,array<int8_t,MAXA> const&)>>
Rcache(16,
  [](array<int8_t,MAXA> const&a){ uint64_t h=0xcbf29ce484222325ULL; for(int i=0;i<2*M;i++){ h^=(uint8_t)(a[i]+128); h*=0x100000001b3ULL; } return (size_t)h; },
  [](array<int8_t,MAXA> const&a,array<int8_t,MAXA> const&b){ for(int i=0;i<2*M;i++) if(a[i]!=b[i]) return false; return true; });

uint32_t R_coeff(array<int8_t,MAXA> const& auxS){
    auto it=Rcache.find(auxS); if(it!=Rcache.end()) return it->second;
    vector<int> rz(M),rw(M),c(M);
    for(int i=0;i<M;i++){ rz[i]=Nrank-(int)auxS[i]; rw[i]=-Nrank-(int)auxS[M+i]; if(rz[i]>=0 || rw[i]<=0){ Rcache[auxS]=0; return 0;} c[i]=-rz[i]; }
    long long total=0;
    for(auto &ps:perms){ auto &perm=ps.first; int sign=ps.second; vector<char> vis(M,false); long long count=1; bool ok=true;
        for(int start=0;start<M && ok;start++) if(!vis[start]){
            int cur=start; while(!vis[cur]){vis[cur]=true; cur=perm[cur];}
            unordered_map<int,int> offs; offs[start]=0; cur=start; int acc=0;
            while(true){ int nxt=perm[cur]; int inc=rw[nxt]-c[cur]; acc += inc; if(nxt==start){ if(acc!=0) ok=false; break;} offs[nxt]=acc; cur=nxt; }
            if(!ok) break; int lo=1, hi=1000000000; for(auto &kv:offs){ int node=kv.first, off=kv.second; lo=max(lo,1-off); hi=min(hi,c[node]-off);} if(hi<lo){ok=false;break;} count *= (hi-lo+1);
        }
        if(ok && count) total += sign*count;
    }
    int64_t val=total%(int64_t)MOD; if(val<0) val+=MOD; if(M%2) val=(MOD-val)%MOD;
    uint32_t invfac=1; for(int i=2;i<=M;i++) invfac=(uint64_t)invfac*inv_int(i)%MOD;
    uint32_t out=(uint64_t)val*invfac%MOD; Rcache[auxS]=out; return out;
}

long long signed_mod(uint32_t r){ return r>MOD/2 ? (long long)r-(long long)MOD : (long long)r; }

int main(int argc,char**argv){
    if(argc<3){ cerr<<"usage: ./gg_sector_colab M MOD [J=87] [p_exp=27] [Nrank=3] [verbose=1]\n"; return 1; }
    M=stoi(argv[1]); MOD=stoul(argv[2]); if(argc>=4) J=stoi(argv[3]); if(argc>=5) PT=stoi(argv[4]); if(argc>=6) Nrank=stoi(argv[5]); if(argc>=7) VERBOSE=(stoi(argv[6])!=0);
    if(M<1 || M>5){ cerr<<"This runner is intended for 1 <= M <= 5; got M="<<M<<"\n"; return 2; }
#ifdef _OPENMP
    cerr<<"OpenMP threads="<<omp_get_max_threads()<<"\n";
#endif
    cerr<<"Target: J="<<J<<" p_exp="<<PT<<" Nrank="<<Nrank<<" M="<<M<<" mod="<<MOD<<"\n";
    init_perms(); auto gb=gamma_terms(); auto I=build_Iinf(); cerr<<"I states "<<I.size()<<"\n"; auto A=build_A(gb); size_t Atot=0; for(auto &v:A) Atot+=v.size(); cerr<<"A total "<<Atot<<"\n";
    auto F=build_F(A); uint32_t ans=0; long long hits=0,rnon=0;
    for(auto &ie:I){ int dF=J-ie.d; if(dF<0) continue; for(auto &fe:F[dF]){ if(ie.p+fe.k.p==PT && ie.y1+fe.k.y1==0 && ie.y2+fe.k.y2==0){ hits++; uint32_t rc=R_coeff(fe.k.aux); if(rc){ rnon++; uint64_t add=(uint64_t)ie.v*fe.v%MOD*rc%MOD; uint64_t nv=(uint64_t)ans+add; if(nv>=MOD) nv-=MOD; if(nv>=MOD) nv%=MOD; ans=(uint32_t)nv; } } } }
    cout<<"M="<<M<<" mod="<<MOD<<" J="<<J<<" p_exp="<<PT<<" Nrank="<<Nrank<<" hits="<<hits<<" rnon="<<rnon<<" ans="<<ans<<" signed="<<signed_mod(ans)<<" Rcache="<<Rcache.size()<<"\n";
    return 0;
}


==> anc/code/u3_equal_charge_extraction/eqQ_multi_delta_gpu_merged_patched_v4.py <==
#!/usr/bin/env python3
"""
GPU-accelerated multi-Δ plethystic exponential extractor.

Merges:
  • Safe 31-bit GPU kernel infrastructure from eqQ_crt_gpu31_experimental.py
    (auto-retry buffers, custom segmented reduce, validation self-test)
  • Plethystic exponential algorithm from eqQ_multi_delta_v2.py
    (E[n] convolution, multi-delta pruning, gauge table, Haar extraction)

GPU path:  product generation + inline pruning → radix sort → segmented reduce
Requires CuPy + CUDA GPU runtime.

Primes are the same 30-bit primes as the CPU version (~10^9), which are
safely below 2^31 — so the direct uint64 multiply is exact, no float tricks.

Run on Colab GPU runtime (T4/A100/H100):
    !pip install cupy-cuda12x
    !python eqQ_multi_delta_gpu_merged_patched.py

Patches applied (from code review):
  • Checkpoint key includes TARGET_P_EXP (prevents stale residue reuse)
  • CRT verification failure raises RuntimeError (fail-fast)
  • Gauge table half scales dynamically with jtarget
  • CUDA kernel includes key-overflow counter (detects out-of-range packing)
  • Memory-aware survivor buffer cap (prevents OOM before arithmetic wall)
  • GPU-side Haar extraction via searchsorted (avoids full GPU→CPU transfer)
  • Randomized GPU kernel validation (ported from experimental script)
  • Dead GPU_THRESHOLD_PAIRS config removed
"""
import json, math, os, signal, sys, time, functools
from pathlib import Path
import numpy as np

try:
    import cupy as cp
    import cupyx
    _cupy_err = None
except Exception as _e:
    cp = None
    _cupy_err = _e

# --- User controls ---------------------------------------------------------
TARGETS = [30]             # quick test; then [72], [90], [96]
TARGET_P_EXP = 0

DELTAS = [
    (0, 0),
    (1, -1),
    (2, 1),
    (3, 0),
    (2, -2),
]

# Same primes as CPU version — all < 2^30, safe for direct uint64 multiply
PRIMES = [1000000007, 1000000009, 998244353, 1004535809, 999999937]
CRT_PRIMES = 4
GPU_SURVIVAL_FRAC = 0.15
MEMORY_FRACTION_FOR_SURVIVORS = 0.45
BYTES_PER_SURVIVOR_EST = 64
VERBOSE = True
# ---------------------------------------------------------------------------

RESIDUE_FILE = Path("eqQ_multi_delta_gpu_merged_residues.json")
OUT_FILE = Path("eqQ_multi_delta_gpu_merged_results.json")

# ── Key packing (matches C++ version exactly) ──────────────────
BBASE = 1024
OFF = 512

def pack_key(p, y1, y2, g1, g2):
    k = 0
    for v in [p+OFF, y1+OFF, y2+OFF, g1+OFF, g2+OFF]:
        assert 0 <= v < BBASE, f"pack range error: {p} {y1} {y2} {g1} {g2}"
        k = k * BBASE + v
    return k

def unpack_key(k):
    vals = []
    for _ in range(5):
        vals.append(int(k % BBASE) - OFF)
        k //= BBASE
    return tuple(reversed(vals))  # p, y1, y2, g1, g2

def mod_pow_py(a, e, m):
    r = 1; a = a % m
    while e > 0:
        if e & 1: r = r * a % m
        a = a * a % m
        e >>= 1
    return r

# ── Haar measure + gauge table ─────────────────────────────────
def build_haar():
    roots = [(1,-1),(-1,1),(1,0),(-1,0),(0,1),(0,-1)]
    hp = {(0,0): 1}
    for w1, w2 in roots:
        nh = {}
        for (a, b), v in hp.items():
            nh[(a,b)] = nh.get((a,b), 0) + v
            nh[(a+w1,b+w2)] = nh.get((a+w1,b+w2), 0) - v
        hp = {k: v for k, v in nh.items() if v != 0}
    haar_targets = [(-k[0], -k[1]) for k in hp]
    return hp, haar_targets

def root_dist(a, b):
    return max(abs(a), abs(b), abs(a+b))

def build_gauge_table(haar_targets, half=256):
    """Build gauge lookup table. `half` should scale with jtarget."""
    size = 2*half + 1
    tab = np.full((size, size), 1000000, dtype=np.int32)
    for g1 in range(-half, half+1):
        for g2 in range(-half, half+1):
            best = min(root_dist(t1-g1, t2-g2) for t1, t2 in haar_targets)
            tab[g1+half, g2+half] = best
    return tab

# ── B operators (CPU, same as C++ version) ──────────────────────
def build_B_operators(jtarget, mod):
    num_terms = [
        (0,0,0,1),(2,1,0,-1),(2,0,1,-1),(2,-1,-1,-1),
        (4,1,1,1),(4,-1,0,1),(4,0,-1,1),(6,0,0,-1)
    ]
    Rmax = jtarget // 3 + 3
    tmp = [dict() for _ in range(jtarget+1)]
    for r in range(Rmax+1):
        for s in range(Rmax+1):
            base = 3*(r+s)
            if base > jtarget + 6: break
            pe = r - s
            for deg_off, y1n, y2n, nc in num_terms:
                deg = base + deg_off
                if deg <= jtarget:
                    key = (pe, y1n, y2n)
                    tmp[deg][key] = tmp[deg].get(key, 0) - nc
    if jtarget >= 0:
        k00 = (0, 0, 0)
        if k00 in tmp[0]:
            tmp[0][k00] += 1
            if tmp[0][k00] == 0: del tmp[0][k00]

    f = [[] for _ in range(jtarget+1)]
    for deg in range(1, jtarget+1):
        for (p, y1, y2), c in tmp[deg].items():
            if c != 0:
                f[deg].append((p, y1, y2, c))

    def divisors(n):
        ds = []
        d = 1
        while d*d <= n:
            if n % d == 0:
                ds.append(d)
                if d*d != n: ds.append(n//d)
            d += 1
        return ds

    roots = [(1,-1),(-1,1),(1,0),(-1,0),(0,1),(0,-1)]
    weights = [(0, 0, 3)] + [(a, b, 1) for a, b in roots]

    B = [[] for _ in range(jtarget+1)]
    for k in range(1, jtarget+1):
        mp = {}
        for m in divisors(k):
            rdeg = k // m
            if rdeg < 1 or rdeg > jtarget: continue
            for (sp, sy1, sy2, sc) in f[rdeg]:
                base_val = rdeg * sc
                for wg1, wg2, mult in weights:
                    p = sp*m; y1 = sy1*m; y2 = sy2*m
                    g1 = wg1*m; g2 = wg2*m
                    coeff = base_val * mult
                    key = pack_key(p, y1, y2, g1, g2)
                    val = coeff % mod
                    if val < 0: val += mod
                    mp[key] = (mp.get(key, 0) + val) % mod
        B[k] = [(key, val) for key, val in mp.items() if val != 0]
    return B


# ══════════════════════════════════════════════════════════════
#  GPU SETUP + INFO
# ══════════════════════════════════════════════════════════════

GPU_READY = False
GPU_VALIDATED = False
GPU_DEVICE = "unknown"

def print_gpu_info():
    """Print GPU name and VRAM. Call after confirming GPU_READY."""
    props = cp.cuda.runtime.getDeviceProperties(0)
    name = props["name"].decode() if isinstance(props["name"], bytes) else str(props["name"])
    free, total = cp.cuda.runtime.memGetInfo()
    print(f"GPU: {name}")
    print(f"VRAM free/total: {free/2**30:.2f} / {total/2**30:.2f} GiB")

if cp is not None:
    try:
        props = cp.cuda.runtime.getDeviceProperties(0)
        GPU_DEVICE = props['name'].decode() if isinstance(props['name'], bytes) else str(props['name'])
        GPU_READY = True
        print(f'✓ CUDA visible: {GPU_DEVICE}')
        print_gpu_info()
    except Exception as _e:
        print(f'GPU not active: {_e}')
else:
    print(f'CuPy unavailable: {_cupy_err}')

_PRODUCT_KERNEL = None
_SEGMENT_KERNEL = None

if GPU_READY:
    # Product generation + multi-target pruning + gauge table lookup.
    # Safe 31-bit modular multiply: ca * cb fits in uint64 since both < 2^31.
    #
    # PATCH: added overflow_count parameter — the kernel atomically increments
    # this if any component falls outside the [0, BBASE) packing range.
    # Python side aborts if overflow_count > 0.
    _PRODUCT_KERNEL = cp.RawKernel(r'''
    extern "C" __global__ void pleth_product_kernel(
        const unsigned long long* __restrict__ b_keys,
        const unsigned long long* __restrict__ b_vals,
        int nb,
        const unsigned long long* __restrict__ e_keys,
        const unsigned long long* __restrict__ e_vals,
        int ne,
        int rem_after,
        int target_p,
        const int* __restrict__ ytargets,  // [n_targets * 2]
        int n_targets,
        const int* __restrict__ gauge_tab,
        int gauge_half,
        int gauge_size,
        unsigned long long mod,
        unsigned long long* __restrict__ out_keys,
        unsigned long long* __restrict__ out_vals,
        unsigned long long* __restrict__ out_count,
        unsigned long long max_out,
        unsigned long long* __restrict__ overflow_count)
    {
        unsigned long long idx = (unsigned long long)blockIdx.x * blockDim.x + threadIdx.x;
        unsigned long long total = (unsigned long long)nb * (unsigned long long)ne;
        if (idx >= total) return;

        int ib = (int)(idx / (unsigned long long)ne);
        int ie = (int)(idx % (unsigned long long)ne);

        unsigned long long bk = b_keys[ib];
        unsigned long long ek = e_keys[ie];
        unsigned long long bv = b_vals[ib];
        unsigned long long ev = e_vals[ie];
        if (bv == 0ULL || ev == 0ULL) return;

        // Unpack: key = ((p+OFF)*BBASE + (y1+OFF))*BBASE + ...
        // 5 components, each 10 bits, offset 512
        int b_g2 = (int)(bk % 1024) - 512; bk /= 1024;
        int b_g1 = (int)(bk % 1024) - 512; bk /= 1024;
        int b_y2 = (int)(bk % 1024) - 512; bk /= 1024;
        int b_y1 = (int)(bk % 1024) - 512; bk /= 1024;
        int b_p  = (int)(bk % 1024) - 512;

        int e_g2 = (int)(ek % 1024) - 512; ek /= 1024;
        int e_g1 = (int)(ek % 1024) - 512; ek /= 1024;
        int e_y2 = (int)(ek % 1024) - 512; ek /= 1024;
        int e_y1 = (int)(ek % 1024) - 512; ek /= 1024;
        int e_p  = (int)(ek % 1024) - 512;

        int p  = e_p + b_p;
        int y1 = e_y1 + b_y1;
        int y2 = e_y2 + b_y2;
        int g1 = e_g1 + b_g1;
        int g2 = e_g2 + b_g2;

        // ── multi-target py_possible ──
        bool py_ok = false;
        for (int t = 0; t < n_targets; t++) {
            int ty1 = ytargets[2*t];
            int ty2 = ytargets[2*t+1];

            int dp = target_p - p;
            int dy1 = ty1 - y1;
            int dy2 = ty2 - y2;

            int m = 0;
            if (-dy1 > m) m = -dy1;
            if (-dy2 > m) m = -dy2;
            int yc = 2 * (dy1 + dy2 + 3 * m);

            int adp = dp < 0 ? -dp : dp;
            long long cost = 3LL * adp + yc;
            if (cost > rem_after) continue;

            long long residue = (long long)rem_after - (3LL * dp + 2LL * (dy1 + dy2));
            residue = ((residue % 6) + 6) % 6;
            if (residue == 0) { py_ok = true; break; }
        }
        if (!py_ok) return;

        // ── gauge_possible via table lookup ──
        int ag1 = g1 < 0 ? -g1 : g1;
        int ag2 = g2 < 0 ? -g2 : g2;
        int best;
        if (ag1 <= gauge_half && ag2 <= gauge_half) {
            best = gauge_tab[(g1 + gauge_half) * gauge_size + (g2 + gauge_half)];
        } else {
            best = 1000000;  // out of table → conservatively reject
        }
        if (2LL * best > rem_after) return;

        // ── Key overflow guard (PATCH) ──
        // If any component exceeds the 10-bit packing range, record overflow
        // and skip this entry rather than silently corrupting the key.
        if ((p  + 512) < 0 || (p  + 512) >= 1024 ||
            (y1 + 512) < 0 || (y1 + 512) >= 1024 ||
            (y2 + 512) < 0 || (y2 + 512) >= 1024 ||
            (g1 + 512) < 0 || (g1 + 512) >= 1024 ||
            (g2 + 512) < 0 || (g2 + 512) >= 1024) {
            atomicAdd(overflow_count, 1ULL);
            return;
        }

        // ── Repack key ──
        unsigned long long ok = 0;
        ok = ok * 1024 + (unsigned long long)(p  + 512);
        ok = ok * 1024 + (unsigned long long)(y1 + 512);
        ok = ok * 1024 + (unsigned long long)(y2 + 512);
        ok = ok * 1024 + (unsigned long long)(g1 + 512);
        ok = ok * 1024 + (unsigned long long)(g2 + 512);

        // ── Safe 31-bit modular multiply: both < 2^31, product < 2^62 ──
        unsigned long long prod = (bv * ev) % mod;
        if (prod == 0ULL) return;

        unsigned long long pos = atomicAdd(out_count, 1ULL);
        if (pos < max_out) {
            out_keys[pos] = ok;
            out_vals[pos] = prod;
        }
    }
    ''', 'pleth_product_kernel')

    # Segmented modular sum (from existing gpu31 version).
    _SEGMENT_KERNEL = cp.RawKernel(r'''
    extern "C" __global__ void segment_sum_mod_kernel(
        const unsigned long long* __restrict__ vals,
        const long long* __restrict__ starts,
        const long long* __restrict__ ends,
        unsigned long long* __restrict__ out,
        int nseg,
        unsigned long long mod)
    {
        int s = blockIdx.x * blockDim.x + threadIdx.x;
        if (s >= nseg) return;
        long long st = starts[s];
        long long en = ends[s];
        unsigned long long acc = 0ULL;
        for (long long i = st; i < en; ++i) {
            acc += vals[i];
            if (acc >= mod) acc -= mod;
        }
        out[s] = acc;
    }
    ''', 'segment_sum_mod_kernel')


# ══════════════════════════════════════════════════════════════
#  GPU REDUCE-BY-KEY (sort + segment reduce)
# ══════════════════════════════════════════════════════════════

def gpu_reduce_by_key(keys, vals, n_out, mod):
    """Sort by key, then segmented modular sum. Returns (unique_keys, reduced_vals)."""
    if n_out == 0:
        return cp.empty(0, dtype=cp.uint64), cp.empty(0, dtype=cp.uint64)

    keys = keys[:n_out]
    vals = vals[:n_out]

    order = cp.argsort(keys)
    keys = keys[order]
    vals = vals[order]

    # Find segment boundaries
    changes = cp.empty(n_out, dtype=cp.bool_)
    changes[0] = True
    if n_out > 1:
        changes[1:] = (keys[1:] != keys[:-1])
    starts = cp.nonzero(changes)[0].astype(cp.int64)
    nseg = int(starts.size)
    if nseg == 0:
        return cp.empty(0, dtype=cp.uint64), cp.empty(0, dtype=cp.uint64)
    ends = cp.concatenate((starts[1:], cp.array([n_out], dtype=cp.int64)))

    # Segmented reduce via custom CUDA kernel
    red = cp.empty(nseg, dtype=cp.uint64)
    block = 256
    grid = (nseg + block - 1) // block
    _SEGMENT_KERNEL((grid,), (block,),
                    (vals, starts, ends, red,
                     np.int32(nseg), np.uint64(mod)))

    uniq = keys[starts]

    # Filter zeros
    nonzero = red != 0
    return uniq[nonzero], red[nonzero]


# ══════════════════════════════════════════════════════════════
#  MAIN COMPUTATION
# ══════════════════════════════════════════════════════════════

def compute_residues_gpu(jtarget, target_p, mod, deltas, verbose=True):
    """Compute d3(j, JR; Delta) mod p for all deltas, using GPU convolution."""
    assert mod < (1 << 31), f"Prime {mod} must be < 2^31 for safe GPU multiply"

    haar_coeff, haar_targets = build_haar()

    # PATCH: dynamic gauge half — scales with jtarget to avoid silent undercount
    GAUGE_HALF = max(256, jtarget + 8)
    GAUGE_SIZE = 2*GAUGE_HALF + 1
    gauge_np = build_gauge_table(haar_targets, half=GAUGE_HALF)

    # Upload gauge table and y-targets to GPU
    gauge_gpu = cp.asarray(gauge_np.flatten().astype(np.int32))
    ytargets_np = np.array(deltas, dtype=np.int32).flatten()
    ytargets_gpu = cp.asarray(ytargets_np)
    n_targets = len(deltas)

    # Build B operators on CPU
    B = build_B_operators(jtarget, mod)

    # Modular inverses
    inv = [0] * (jtarget + 1)
    for i in range(1, jtarget+1):
        inv[i] = mod_pow_py(i, mod-2, mod)

    # E[n] on GPU as (keys, vals) arrays
    E_keys = [None] * (jtarget + 1)
    E_vals = [None] * (jtarget + 1)
    E_keys[0] = cp.array([pack_key(0,0,0,0,0)], dtype=cp.uint64)
    E_vals[0] = cp.array([1 % mod], dtype=cp.uint64)

    # Upload B to GPU
    B_keys_gpu = [None] * (jtarget + 1)
    B_vals_gpu = [None] * (jtarget + 1)
    for k in range(1, jtarget+1):
        if B[k]:
            bk = np.array([t[0] for t in B[k]], dtype=np.uint64)
            bv = np.array([t[1] for t in B[k]], dtype=np.uint64)
            B_keys_gpu[k] = cp.asarray(bk)
            B_vals_gpu[k] = cp.asarray(bv)

    # PATCH: track cumulative key-overflow count across all n steps
    total_key_overflows = 0

    t_start = time.time()
    peak = 0

    def _get_hard_max():
        """Current VRAM-derived survivor cap."""
        try:
            free, _ = cp.cuda.runtime.memGetInfo()
            usable = int(MEMORY_FRACTION_FOR_SURVIVORS * free)
            return max(4096, usable // BYTES_PER_SURVIVOR_EST)
        except Exception:
            return 200_000_000  # conservative fallback

    def _run_kernel_chunk(bk_gpu, bv_gpu, ek_gpu, ev_gpu, rem_after_,
                          target_p_, mod_, hard_cap):
        """Run the product kernel on one (B_chunk, E) pair with auto-retry.
        Returns (unique_keys, reduced_vals) after sort/reduce, or (None, None)."""
        nb_ = len(bk_gpu)
        ne_ = len(ek_gpu)
        chunk_pairs = nb_ * ne_
        if chunk_pairs == 0:
            return None, None

        max_out_ = min(chunk_pairs, max(4096, int(chunk_pairs * GPU_SURVIVAL_FRAC)))

        for attempt_ in range(8):
            alloc_size = min(max_out_, hard_cap)
            ok_ = cp.empty(alloc_size, dtype=cp.uint64)
            ov_ = cp.empty(alloc_size, dtype=cp.uint64)
            cnt_ = cp.zeros(1, dtype=cp.uint64)
            oflow_ = cp.zeros(1, dtype=cp.uint64)

            block_ = 256
            grid_ = (chunk_pairs + block_ - 1) // block_
            _PRODUCT_KERNEL(
                (grid_,), (block_,),
                (bk_gpu, bv_gpu, np.int32(nb_),
                 ek_gpu, ev_gpu, np.int32(ne_),
                 np.int32(rem_after_), np.int32(target_p_),
                 ytargets_gpu, np.int32(n_targets),
                 gauge_gpu, np.int32(GAUGE_HALF), np.int32(GAUGE_SIZE),
                 np.uint64(mod_),
                 ok_, ov_, cnt_, np.uint64(alloc_size),
                 oflow_)
            )
            cp.cuda.Stream.null.synchronize()

            n_oflow = int(oflow_.get()[0])
            if n_oflow > 0:
                raise RuntimeError(
                    f"Key-packing overflow: {n_oflow:,} entries exceeded "
                    f"[-{OFF}, {OFF-1}]. Increase BBASE/OFF to 4096/2048 "
                    f"and update the CUDA packing constants too."
                )

            n_surv = int(cnt_.get()[0])
            if n_surv <= alloc_size:
                break
            if n_surv > hard_cap:
                # Need to sub-chunk this k further — return sentinel
                return "SUBCHUNK", n_surv
            max_out_ = min(hard_cap, max(alloc_size * 2, int(n_surv * 1.2) + 1024))
        else:
            raise RuntimeError("Kernel buffer overflow after 8 retries")

        if n_surv == 0:
            return None, None
        return gpu_reduce_by_key(ok_, ov_, n_surv, mod_)

    for n in range(1, jtarget+1):
        rem_after = jtarget - n

        # Count total pairs for buffer sizing
        total_pairs = 0
        active_ks = []
        for k in range(1, n+1):
            if B_keys_gpu[k] is None or E_keys[n-k] is None:
                continue
            nb = len(B_keys_gpu[k])
            ne = len(E_keys[n-k])
            if nb > 0 and ne > 0:
                active_ks.append(k)
                total_pairs += nb * ne

        if total_pairs == 0:
            E_keys[n] = None
            E_vals[n] = None
            continue

        hard_max_out = min(total_pairs, _get_hard_max())
        frac_est = max(4096, int(total_pairs * GPU_SURVIVAL_FRAC))
        use_chunked = (
            total_pairs > 4096 and
            ((frac_est > hard_max_out) or (total_pairs > hard_max_out * 2))
        )
        n_out = 0  # for logging

        if not use_chunked:
            # ── Fast path: all k's into one buffer (unchanged logic) ──
            max_out = min(total_pairs, frac_est, hard_max_out)

            for attempt in range(8):
                out_keys = cp.empty(max_out, dtype=cp.uint64)
                out_vals = cp.empty(max_out, dtype=cp.uint64)
                counter = cp.zeros(1, dtype=cp.uint64)
                overflow_counter = cp.zeros(1, dtype=cp.uint64)

                for k in active_ks:
                    nb = len(B_keys_gpu[k])
                    ne = len(E_keys[n-k])
                    total = nb * ne
                    block = 256
                    grid = (total + block - 1) // block
                    _PRODUCT_KERNEL(
                        (grid,), (block,),
                        (B_keys_gpu[k], B_vals_gpu[k], np.int32(nb),
                         E_keys[n-k], E_vals[n-k], np.int32(ne),
                         np.int32(rem_after), np.int32(target_p),
                         ytargets_gpu, np.int32(n_targets),
                         gauge_gpu, np.int32(GAUGE_HALF), np.int32(GAUGE_SIZE),
                         np.uint64(mod),
                         out_keys, out_vals, counter, np.uint64(max_out),
                         overflow_counter)
                    )

                cp.cuda.Stream.null.synchronize()
                n_out = int(counter.get()[0])

                n_overflow = int(overflow_counter.get()[0])
                if n_overflow > 0:
                    raise RuntimeError(
                        f"Key-packing overflow at n={n}: {n_overflow:,} entries exceeded "
                        f"[-{OFF}, {OFF-1}]. Increase BBASE/OFF to 4096/2048 "
                        f"and update the CUDA packing constants too."
                    )

                if n_out <= max_out:
                    break
                if n_out > hard_max_out:
                    # Fall through to chunked path
                    use_chunked = True
                    break
                max_out = min(hard_max_out, max(max_out * 2, int(n_out * 1.2) + 1024))
                if max_out < n_out:
                    use_chunked = True
                    break
                if verbose:
                    print(f"    buffer retry {attempt+1}: survivors={n_out:,}, new cap={max_out:,}",
                          flush=True)
            else:
                if not use_chunked:
                    raise RuntimeError(f"GPU buffer overflow at n={n}")

            if not use_chunked and n_out > 0:
                uniq_keys, reduced_vals = gpu_reduce_by_key(out_keys, out_vals, n_out, mod)
                invn = np.uint64(inv[n])
                final_vals = (reduced_vals * invn) % mod
                nonzero = final_vals != 0
                E_keys[n] = uniq_keys[nonzero]
                E_vals[n] = final_vals[nonzero]
            elif not use_chunked:
                E_keys[n] = None
                E_vals[n] = None

        if use_chunked:
            # ── Chunked path: process each k independently, reduce, merge ──
            if verbose:
                print(f"    [n={n}] chunked mode: {len(active_ks)} active k's, "
                      f"{total_pairs:,} total pairs", flush=True)

            def _run_kernel_recursive(bk_g_, bv_g_, ek_g_, ev_g_, hard_cap_):
                """
                Stack-based recursive splitter. Never drops a SUBCHUNK.
                Splits whichever of B or E is larger until every piece fits.
                Returns list of (unique_keys, reduced_vals) pieces.
                """
                pieces = []
                stack = [(0, len(bk_g_), 0, len(ek_g_))]

                while stack:
                    b0, b1, e0, e1 = stack.pop()
                    if b0 >= b1 or e0 >= e1:
                        continue

                    result = _run_kernel_chunk(
                        bk_g_[b0:b1], bv_g_[b0:b1],
                        ek_g_[e0:e1], ev_g_[e0:e1],
                        rem_after, target_p, mod, hard_cap_,
                    )

                    if result[0] is None:
                        continue

                    if isinstance(result[0], str):  # "SUBCHUNK"
                        nb_ = b1 - b0
                        ne_ = e1 - e0

                        if nb_ == 1 and ne_ == 1:
                            raise RuntimeError(
                                "Single product pair still reported SUBCHUNK; "
                                "this should be impossible."
                            )

                        # Split the larger side
                        if ne_ >= nb_ and ne_ > 1:
                            mid = (e0 + e1) // 2
                            stack.append((b0, b1, e0, mid))
                            stack.append((b0, b1, mid, e1))
                        elif nb_ > 1:
                            mid = (b0 + b1) // 2
                            stack.append((b0, mid, e0, e1))
                            stack.append((mid, b1, e0, e1))
                        else:
                            mid = (e0 + e1) // 2
                            stack.append((b0, b1, e0, mid))
                            stack.append((b0, b1, mid, e1))
                        continue

                    uk_, rv_ = result
                    if uk_ is not None and len(uk_) > 0:
                        pieces.append((uk_, rv_))

                return pieces

            accum_keys_list = []
            accum_vals_list = []
            accum_total = 0
            hard_cap = _get_hard_max()

            for ki, k in enumerate(active_ks):
                bk_g = B_keys_gpu[k]
                bv_g = B_vals_gpu[k]
                ek_g = E_keys[n-k]
                ev_g = E_vals[n-k]

                for uk, rv in _run_kernel_recursive(
                    bk_g, bv_g, ek_g, ev_g, hard_cap
                ):
                    accum_keys_list.append(uk)
                    accum_vals_list.append(rv)
                    accum_total += len(uk)

                    # Periodic merge to keep accumulator from growing unbounded
                    if accum_total > hard_cap // 2 and len(accum_keys_list) > 1:
                        merged_k = cp.concatenate(accum_keys_list)
                        merged_v = cp.concatenate(accum_vals_list)
                        merged_k, merged_v = gpu_reduce_by_key(
                            merged_k, merged_v, len(merged_k), mod)
                        accum_keys_list = [merged_k]
                        accum_vals_list = [merged_v]
                        accum_total = len(merged_k)

            # Final merge + inv[n]
            if accum_keys_list:
                if len(accum_keys_list) == 1:
                    uniq_keys = accum_keys_list[0]
                    reduced_vals = accum_vals_list[0]
                else:
                    all_k = cp.concatenate(accum_keys_list)
                    all_v = cp.concatenate(accum_vals_list)
                    uniq_keys, reduced_vals = gpu_reduce_by_key(
                        all_k, all_v, len(all_k), mod)

                invn = np.uint64(inv[n])
                final_vals = (reduced_vals * invn) % mod
                nonzero = final_vals != 0
                E_keys[n] = uniq_keys[nonzero]
                E_vals[n] = final_vals[nonzero]
                n_out = accum_total  # for logging
            else:
                E_keys[n] = None
                E_vals[n] = None

        sz = len(E_keys[n]) if E_keys[n] is not None else 0
        if sz > peak: peak = sz

        if verbose and (n <= 3 or n % 6 == 0 or n == jtarget):
            elapsed = time.time() - t_start
            frac = n / jtarget
            eta = elapsed / frac * (1 - frac) if frac > 0.01 else 0
            print(f"  n={n}/{jtarget}  states={sz}  peak={peak}  "
                  f"{elapsed:.1f}s  ETA {eta:.0f}s  "
                  f"(pairs={total_pairs:,}, surv={n_out:,})",
                  flush=True)

    # Key overflows are handled fail-fast inside the loop above.

    # ── Final Haar extraction (PATCH: GPU-side searchsorted) ──
    if E_keys[jtarget] is None:
        return [(d[0], d[1], 0) for d in deltas]

    inv6 = mod_pow_py(6, mod-2, mod)
    results = []

    # Build the (small) set of Haar target keys on GPU and use searchsorted
    # to avoid transferring the entire E_keys[jtarget] array to CPU.
    haar_lookup = []  # list of (packed_key, haar_coeff, delta_index)
    for di, (ty1, ty2) in enumerate(deltas):
        for (h1, h2), hc in haar_coeff.items():
            packed = pack_key(target_p, ty1, ty2, -h1, -h2)
            haar_lookup.append((packed, hc, di))

    if haar_lookup:
        lookup_keys_np = np.array([t[0] for t in haar_lookup], dtype=np.uint64)
        lookup_keys_gpu = cp.asarray(lookup_keys_np)

        # E_keys[jtarget] is already sorted after gpu_reduce_by_key
        final_k = E_keys[jtarget]
        final_v = E_vals[jtarget]
        idxs = cp.searchsorted(final_k, lookup_keys_gpu)

        # Transfer only the small index/match arrays
        idxs_cpu = idxs.get()
        final_k_len = len(final_k)

        # For matched keys, fetch only the needed values
        matched_positions = []
        for li, pos in enumerate(idxs_cpu):
            pos = int(pos)
            if pos < final_k_len:
                matched_positions.append(pos)
            else:
                matched_positions.append(-1)  # sentinel: not found

        # Fetch only the unique matched positions from GPU
        unique_pos = sorted(set(p for p in matched_positions if p >= 0))
        if unique_pos:
            pos_gpu = cp.array(unique_pos, dtype=cp.int64)
            matched_keys_cpu = final_k[pos_gpu].get()
            matched_vals_cpu = final_v[pos_gpu].get()
            pos_to_kv = {}
            for i, p in enumerate(unique_pos):
                pos_to_kv[p] = (int(matched_keys_cpu[i]), int(matched_vals_cpu[i]))
        else:
            pos_to_kv = {}

        # Accumulate Haar sums per delta
        delta_totals = [0] * len(deltas)
        for li, (packed, hc, di) in enumerate(haar_lookup):
            pos = matched_positions[li]
            if pos >= 0 and pos in pos_to_kv:
                found_key, found_val = pos_to_kv[pos]
                if found_key == packed:
                    add = (hc % mod) * found_val % mod
                    delta_totals[di] = (delta_totals[di] + add) % mod

        for di, (ty1, ty2) in enumerate(deltas):
            total = delta_totals[di] * inv6 % mod
            results.append((ty1, ty2, int(total)))
    else:
        results = [(d[0], d[1], 0) for d in deltas]

    return results


# ══════════════════════════════════════════════════════════════
#  VALIDATION SELF-TEST
# ══════════════════════════════════════════════════════════════

def validate_gpu(rounds=3):
    """Quick validation: compute d3^eqQ(30, 0; Δ) and check known values."""
    global GPU_VALIDATED
    if not GPU_READY:
        GPU_VALIDATED = False
        return False

    known_j30 = {(0,0): 2628, (1,-1): 1970, (2,1): 1970, (3,0): 1222, (2,-2): 632}
    test_deltas = list(known_j30.keys())

    # Test with multiple primes
    for p in PRIMES[:rounds]:
        got = compute_residues_gpu(30, 0, p, test_deltas, verbose=False)
        for ty1, ty2, r in got:
            expected = known_j30[(ty1, ty2)] % p
            if r != expected:
                print(f"GPU VALIDATION FAILED: Delta=({ty1},{ty2}), "
                      f"mod={p}, got={r}, expected={expected}")
                GPU_VALIDATED = False
                return False

    GPU_VALIDATED = True
    print(f"✓ GPU validation passed ({rounds} primes, j=30 reference)")
    return True


def _py_possible_cpu(p, y1, y2, rem_after, target_p, deltas):
    """CPU mirror of the CUDA py_possible predicate."""
    for ty1, ty2 in deltas:
        dp = target_p - p
        dy1 = ty1 - y1
        dy2 = ty2 - y2
        m = max(0, -dy1, -dy2)
        yc = 2 * (dy1 + dy2 + 3 * m)
        cost = 3 * abs(dp) + yc
        if cost > rem_after:
            continue
        residue = (rem_after - (3 * dp + 2 * (dy1 + dy2))) % 6
        if residue == 0:
            return True
    return False


def _gauge_possible_cpu(g1, g2, rem_after, haar_targets):
    best = min(root_dist(t1 - g1, t2 - g2) for t1, t2 in haar_targets)
    return 2 * best <= rem_after


def _cpu_product_pruned_reference(B_test, E_test, mod, rem_after, target_p, deltas, haar_targets):
    """Exact CPU reference for the product + CUDA pruning + reduce path."""
    out = {}
    overflow_count = 0
    for bk, bv in B_test.items():
        bp, by1, by2, bg1, bg2 = unpack_key(bk)
        for ek, ev in E_test.items():
            ep, ey1, ey2, eg1, eg2 = unpack_key(ek)
            rp = bp + ep
            ry1 = by1 + ey1
            ry2 = by2 + ey2
            rg1 = bg1 + eg1
            rg2 = bg2 + eg2

            if not _py_possible_cpu(rp, ry1, ry2, rem_after, target_p, deltas):
                continue
            if not _gauge_possible_cpu(rg1, rg2, rem_after, haar_targets):
                continue

            if any((v + OFF) < 0 or (v + OFF) >= BBASE for v in [rp, ry1, ry2, rg1, rg2]):
                overflow_count += 1
                continue

            prod = (bv * ev) % mod
            if prod == 0:
                continue
            rkey = pack_key(rp, ry1, ry2, rg1, rg2)
            out[rkey] = (out.get(rkey, 0) + prod) % mod
    return {k: v for k, v in out.items() if v}, overflow_count


def validate_gpu_randomized(rounds=8):
    """Randomized full-equivalence validation for the CUDA product/prune/reduce path."""
    global GPU_VALIDATED
    if not GPU_READY:
        GPU_VALIDATED = False
        return False

    rng = np.random.default_rng(42)
    haar_coeff_local, haar_targets_local = build_haar()

    for r in range(rounds):
        rem_after = int(rng.integers(6, 30))
        target_p = int(rng.integers(-4, 5))
        test_deltas = [(0, 0), (int(rng.integers(-3, 4)), int(rng.integers(-3, 4)))]
        mod = PRIMES[r % len(PRIMES)]

        # Keep sums safely inside the 10-bit packing range for this equivalence test.
        # Separate production code now fails fast if the real run exceeds the range.
        B_test = {}
        E_test = {}
        boundary_terms = [
            (0, 0, 0, 0, 0),
            (12, -12, 6, 3, -3),
            (-12, 12, -6, -3, 3),
            (128, 0, 0, 0, 0),
            (-128, 0, 0, 0, 0),
        ]

        for p_, y1_, y2_, g1_, g2_ in boundary_terms:
            key = pack_key(p_, y1_, y2_, g1_, g2_)
            B_test[key] = (B_test.get(key, 0) + int(rng.integers(1, mod))) % mod
            key2 = pack_key(-p_ // 2, -y1_ // 2, -y2_ // 2, -g1_, -g2_)
            E_test[key2] = (E_test.get(key2, 0) + int(rng.integers(1, mod))) % mod

        for _ in range(25):
            key = pack_key(
                int(rng.integers(-16, 17)), int(rng.integers(-16, 17)),
                int(rng.integers(-16, 17)), int(rng.integers(-8, 9)), int(rng.integers(-8, 9))
            )
            B_test[key] = (B_test.get(key, 0) + int(rng.integers(1, mod))) % mod
        for _ in range(25):
            key = pack_key(
                int(rng.integers(-16, 17)), int(rng.integers(-16, 17)),
                int(rng.integers(-16, 17)), int(rng.integers(-8, 9)), int(rng.integers(-8, 9))
            )
            E_test[key] = (E_test.get(key, 0) + int(rng.integers(1, mod))) % mod

        cpu_result, cpu_overflows = _cpu_product_pruned_reference(
            B_test, E_test, mod, rem_after, target_p, test_deltas, haar_targets_local
        )
        if cpu_overflows:
            print(f"Internal validation setup error: CPU reference had {cpu_overflows} overflows")
            GPU_VALIDATED = False
            return False

        b_keys_np = np.array(list(B_test.keys()), dtype=np.uint64)
        b_vals_np = np.array(list(B_test.values()), dtype=np.uint64)
        e_keys_np = np.array(list(E_test.keys()), dtype=np.uint64)
        e_vals_np = np.array(list(E_test.values()), dtype=np.uint64)

        b_keys_g = cp.asarray(b_keys_np)
        b_vals_g = cp.asarray(b_vals_np)
        e_keys_g = cp.asarray(e_keys_np)
        e_vals_g = cp.asarray(e_vals_np)

        nb = len(b_keys_np)
        ne = len(e_keys_np)
        total = nb * ne

        ytargets_gpu = cp.asarray(np.array(test_deltas, dtype=np.int32).flatten())
        gauge_np = build_gauge_table(haar_targets_local, half=256)
        gauge_gpu = cp.asarray(gauge_np.flatten().astype(np.int32))

        out_keys = cp.empty(total, dtype=cp.uint64)
        out_vals = cp.empty(total, dtype=cp.uint64)
        counter_g = cp.zeros(1, dtype=cp.uint64)
        overflow_g = cp.zeros(1, dtype=cp.uint64)

        block = 256
        grid = (total + block - 1) // block
        _PRODUCT_KERNEL(
            (grid,), (block,),
            (b_keys_g, b_vals_g, np.int32(nb),
             e_keys_g, e_vals_g, np.int32(ne),
             np.int32(rem_after), np.int32(target_p),
             ytargets_gpu, np.int32(len(test_deltas)),
             gauge_gpu, np.int32(256), np.int32(513),
             np.uint64(mod),
             out_keys, out_vals, counter_g, np.uint64(total),
             overflow_g)
        )
        cp.cuda.Stream.null.synchronize()

        gpu_overflows = int(overflow_g.get()[0])
        if gpu_overflows:
            print(f"GPU randomized validation FAILED round {r}: overflow_count={gpu_overflows}")
            GPU_VALIDATED = False
            return False

        n_out = int(counter_g.get()[0])
        if n_out > 0:
            uniq_keys, reduced_vals = gpu_reduce_by_key(out_keys, out_vals, n_out, mod)
            gpu_result = dict(zip(
                uniq_keys.get().astype(np.int64).tolist(),
                reduced_vals.get().astype(np.int64).tolist()
            ))
            gpu_result = {int(k): int(v) % mod for k, v in gpu_result.items() if int(v) % mod}
        else:
            gpu_result = {}

        if gpu_result != cpu_result:
            missing = sorted(set(cpu_result) - set(gpu_result))[:5]
            extra = sorted(set(gpu_result) - set(cpu_result))[:5]
            mismatched = sorted(k for k in set(cpu_result) & set(gpu_result) if cpu_result[k] != gpu_result[k])[:5]
            print(f"GPU randomized validation FAILED round {r}")
            print(f"  rem_after={rem_after}, target_p={target_p}, deltas={test_deltas}, mod={mod}")
            print(f"  missing={missing}")
            print(f"  extra={extra}")
            print(f"  mismatched={[(k, cpu_result[k], gpu_result[k]) for k in mismatched]}")
            GPU_VALIDATED = False
            return False

    GPU_VALIDATED = True
    print(f"✓ GPU randomized validation passed ({rounds} full-equivalence rounds)")
    return True


# ══════════════════════════════════════════════════════════════
#  CRT / CHECKPOINT WRAPPER
# ══════════════════════════════════════════════════════════════

KNOWN_EQQ_P0 = {
    30: 2628, 36: -5823, 42: -83825, 48: 1032467,
    54: -3385385, 60: -26449300, 66: 270582770,
    72: 5494897, 78: -10290768718, 84: 24481389625,
    90: 311122441447, 96: -1199871700106,
    102: -8901163319880, 108: 39819438853685,
    114: 260644825758610, 120: -1039076803716850,
}

def delta_key(d): return f"{d[0]},{d[1]}"

def charge_norm2(d):
    a, b = d
    return (2.0/3.0)*(a*a + b*b - a*b)

def crt_signed(residues, moduli):
    x, M = 0, 1
    for a, m in zip(residues, moduli):
        t = ((a - x) % m) * pow(M % m, -1, m) % m
        x += M * t
        M *= m
    if x > M // 2: x -= M
    return x, M

def load_residues():
    if RESIDUE_FILE.exists():
        try: return json.loads(RESIDUE_FILE.read_text())
        except: return {}
    return {}

def save_residues(data):
    tmp = RESIDUE_FILE.with_suffix(".tmp")
    tmp.write_text(json.dumps(data, indent=2, sort_keys=True))
    tmp.replace(RESIDUE_FILE)

def load_results():
    if OUT_FILE.exists():
        try:
            return json.loads(OUT_FILE.read_text())
        except json.JSONDecodeError:
            print(f"WARNING: corrupt {OUT_FILE}, starting fresh")
            return {}
    return {}

def save_results(data):
    tmp = OUT_FILE.with_suffix(".tmp")
    tmp.write_text(json.dumps(data, indent=2, sort_keys=True))
    tmp.replace(OUT_FILE)

_residue_db_ref = [None]

def _save_checkpoint_signal(signum, frame):
    if _residue_db_ref[0] is not None:
        save_residues(_residue_db_ref[0])
        print(f"\n[signal {signum}] Checkpoint saved. Exiting.")
    sys.exit(1)

def main():
    signal.signal(signal.SIGINT, _save_checkpoint_signal)
    signal.signal(signal.SIGTERM, _save_checkpoint_signal)

    if not GPU_READY:
        print("No GPU available. This script requires CuPy + CUDA.")
        print("For CPU-only execution, use eqQ_multi_delta_v2.py instead.")
        sys.exit(1)

    # Validate GPU before committing to a long run
    if not validate_gpu():
        print("GPU validation failed. Aborting.")
        sys.exit(1)

    # PATCH: also run randomized kernel validation
    if not validate_gpu_randomized():
        print("GPU randomized validation failed. Aborting.")
        sys.exit(1)

    residue_db = load_residues()
    _residue_db_ref[0] = residue_db
    results = load_results()
    wall_start = time.time()

    for j in TARGETS:
        # PATCH: checkpoint key includes TARGET_P_EXP to prevent stale reuse
        jk = f"j={j},p_exp={TARGET_P_EXP}"

        # Migration: only auto-migrate legacy keys when TARGET_P_EXP == 0.
        # For nonzero p_exp, a legacy key is ambiguous and must not be reused silently.
        old_jk = str(j)
        if old_jk in residue_db and jk not in residue_db:
            if TARGET_P_EXP == 0:
                print(f"  Migrating checkpoint key '{old_jk}' → '{jk}'")
                residue_db[jk] = residue_db.pop(old_jk)
            else:
                print(f"  Found legacy checkpoint key '{old_jk}', but not migrating because "
                      f"TARGET_P_EXP={TARGET_P_EXP}. Recomputing under '{jk}'.")

        residue_db.setdefault(jk, {})
        for d in DELTAS:
            residue_db[jk].setdefault(delta_key(d), {})

        print(f"\n{'='*60}")
        print(f"Target j={j}, p_exp={TARGET_P_EXP}  [GPU: {GPU_DEVICE}]")
        print(f"{'='*60}")

        for ip, p in enumerate(PRIMES):
            pk = str(p)
            missing = [d for d in DELTAS if pk not in residue_db[jk][delta_key(d)]]
            if missing:
                t0 = time.time()
                got = compute_residues_gpu(j, TARGET_P_EXP, p, DELTAS, verbose=VERBOSE)
                elapsed = time.time() - t0
                print(f"  j={j}, mod={p} -> {len(got)} residues ({elapsed:.1f}s)")
                for ty1, ty2, r in got:
                    residue_db[jk][delta_key((ty1,ty2))][pk] = int(r)
                    print(f"    Delta=({ty1:>2},{ty2:>2}): {r}")

                # Immediate S3 consistency check: c(1,-1) must equal c(2,1).
                # This catches silent survivor loss (the chunking bug) on the
                # FIRST prime, before wasting 4 more primes of compute.
                got_dict = {(ty1, ty2): r for ty1, ty2, r in got}
                if (1, -1) in got_dict and (2, 1) in got_dict:
                    if got_dict[(1, -1)] != got_dict[(2, 1)]:
                        raise RuntimeError(
                            f"S3 CONSISTENCY FAILURE at j={j}, mod={p}: "
                            f"c(1,-1)={got_dict[(1,-1)]} != c(2,1)={got_dict[(2,1)]}. "
                            f"This means survivors were silently lost during chunked "
                            f"processing. Do NOT trust any residues from this run. "
                            f"Delete the residue file entry for j={j} and retry with "
                            f"more VRAM or fewer deltas."
                        )

                save_residues(residue_db)
            else:
                print(f"  j={j}, mod={p} -> using checkpointed residues")
            print(f"  [{ip+1}/{len(PRIMES)} primes done]")

        # CRT reconstruction
        entries = {}
        for d in DELTAS:
            dk = delta_key(d)
            all_res = [int(residue_db[jk][dk][str(p)]) for p in PRIMES]
            crt_res = all_res[:CRT_PRIMES]
            value, modprod = crt_signed(crt_res, PRIMES[:CRT_PRIMES])

            # PATCH: CRT verification now raises on failure (fail-fast)
            for i in range(CRT_PRIMES, len(PRIMES)):
                expected = value % PRIMES[i]
                if expected < 0: expected += PRIMES[i]
                ok = all_res[i] == expected
                if ok:
                    print(f"  CRT verify Delta={dk} mod {PRIMES[i]}: OK")
                else:
                    raise RuntimeError(
                        f"CRT verification failed for j={j}, p_exp={TARGET_P_EXP}, "
                        f"Delta={dk}, mod={PRIMES[i]}: got {all_res[i]}, expected {expected}. "
                        "Add more CRT primes or inspect GPU correctness."
                    )

            entry = {
                "Delta1": d[0], "Delta2": d[1],
                "charge_norm2": charge_norm2(d),
                "d3": value,
            }
            if d == (0,0) and TARGET_P_EXP == 0 and j in KNOWN_EQQ_P0:
                entry["central_check"] = (value == KNOWN_EQQ_P0[j])
                if not entry["central_check"]:
                    raise RuntimeError(
                        f"Known central value check failed for j={j}: "
                        f"got {value}, expected {KNOWN_EQQ_P0[j]}"
                    )
            entries[dk] = entry

        # Summary
        # For ratio display, prefer central value from current run, fall back to saved
        c0 = entries.get("0,0", {}).get("d3")
        if c0 is None or c0 == 0:
            c0 = results.get(jk, {}).get("0,0", {}).get("d3")
        print(f"\nResults for j={j}:")
        for d in DELTAS:
            e = entries[delta_key(d)]
            ratio = e["d3"]/c0 if c0 and c0 != 0 else None
            r_str = f", ratio={ratio:.4f}" if ratio is not None else ""
            print(f"  Delta=({d[0]:>2},{d[1]:>2}), |q|²={e['charge_norm2']:.1f}, "
                  f"d3={e['d3']:>20,}{r_str}")

        results.setdefault(jk, {})
        results[jk].update(entries)
        save_results(results)

    wall_total = time.time() - wall_start
    print(f"\nDONE. {wall_total/60:.1f} min total.")
    print(f"Results: {OUT_FILE}")
    print(f"Checkpoint: {RESIDUE_FILE}")

if __name__ == "__main__":
    main()


==> anc/code/u3_equal_charge_extraction/polymul.c <==
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <limits.h>

/* Encoded key = p*40000 + y1*200 + y2. */
#define MAX_KEY 2000000
#define ACC_SIZE ((size_t)(2 * MAX_KEY + 1))

#define ERR_KEY_RANGE      (-1)
#define ERR_OUT_OVERFLOW   (-2)
#define ERR_ALLOC          (-3)
#define ERR_COEFF_OVERFLOW (-4)

static int64_t *accumulator = NULL;
static int *dirty = NULL;
static int ndirty = 0;
static int dirty_cap = 0;
static int acc_error = 0;

static int ensure_acc(void) {
    if (!accumulator) {
        accumulator = (int64_t *)calloc(ACC_SIZE, sizeof(int64_t));
        if (!accumulator) return 1;
    }
    return 0;
}

static int ensure_dirty_capacity(int need) {
    if (dirty_cap >= need) return 0;
    int new_cap = dirty_cap ? dirty_cap : 4096;
    while (new_cap < need) {
        if (new_cap > INT_MAX / 2) return 1;
        new_cap *= 2;
    }
    int *new_dirty = (int *)realloc(dirty, (size_t)new_cap * sizeof(int));
    if (!new_dirty) return 1;
    dirty = new_dirty;
    dirty_cap = new_cap;
    return 0;
}

static void acc_reset_dirty(void) {
    for (int i = 0; i < ndirty; i++) {
        accumulator[dirty[i]] = 0;
    }
    ndirty = 0;
}

static int checked_mad_i64(int64_t a, int64_t b, int64_t c, int64_t *out) {
    __int128 tmp = (__int128)a * (__int128)b + (__int128)c;
    if (tmp < (__int128)INT64_MIN || tmp > (__int128)INT64_MAX) return 1;
    *out = (int64_t)tmp;
    return 0;
}

static void acc_mul(const int64_t *keys_a, const int64_t *vals_a, int na,
                    const int64_t *keys_b, const int64_t *vals_b, int nb) {
    for (int i = 0; i < na; i++) {
        if (acc_error) return;
        int64_t ka = keys_a[i];
        int64_t ca = vals_a[i];
        for (int j = 0; j < nb; j++) {
            int64_t sum = ka + keys_b[j];
            if (sum < -MAX_KEY || sum > MAX_KEY) {
                acc_error = ERR_KEY_RANGE;
                return;
            }
            int idx = (int)(sum + MAX_KEY);
            if (accumulator[idx] == 0) {
                if (ensure_dirty_capacity(ndirty + 1)) {
                    acc_error = ERR_ALLOC;
                    return;
                }
                dirty[ndirty++] = idx;
            }
            int64_t newv;
            if (checked_mad_i64(ca, vals_b[j], accumulator[idx], &newv)) {
                acc_error = ERR_COEFF_OVERFLOW;
                return;
            }
            accumulator[idx] = newv;
        }
    }
}

int series_mul_c(
    const int *a_xpows, int a_nx,
    const int *a_offsets,
    const int64_t *a_keys, const int64_t *a_vals,
    const int *b_xpows, int b_nx,
    const int *b_offsets,
    const int64_t *b_keys, const int64_t *b_vals,
    int *out_xpows,
    int *out_offsets,
    int64_t *out_keys, int64_t *out_vals,
    int jmax,
    int max_out_entries
) {
    if (ensure_acc()) return ERR_ALLOC;
    if (ndirty > 0) acc_reset_dirty();
    acc_error = 0;

    int out_nx = 0;
    int out_pos = 0;

    for (int x = 0; x <= jmax; x++) {
        int has_data = 0;

        for (int ia = 0; ia < a_nx; ia++) {
            int xa = a_xpows[ia];
            if (xa > x) break;
            int xb = x - xa;

            int lo = 0, hi = b_nx - 1, ib = -1;
            while (lo <= hi) {
                int mid = (lo + hi) / 2;
                if (b_xpows[mid] == xb) { ib = mid; break; }
                else if (b_xpows[mid] < xb) lo = mid + 1;
                else hi = mid - 1;
            }
            if (ib < 0) continue;

            int a_start = a_offsets[ia];
            int a_end = a_offsets[ia + 1];
            int b_start = b_offsets[ib];
            int b_end = b_offsets[ib + 1];
            int na = a_end - a_start;
            int nb = b_end - b_start;

            if (na > 0 && nb > 0) {
                has_data = 1;
                acc_mul(a_keys + a_start, a_vals + a_start, na,
                        b_keys + b_start, b_vals + b_start, nb);
                if (acc_error) {
                    if (ndirty > 0) acc_reset_dirty();
                    return acc_error;
                }
            }
        }

        if (has_data) {
            int start_pos = out_pos;
            for (int i = 0; i < ndirty; i++) {
                int idx = dirty[i];
                if (accumulator[idx] != 0) {
                    if (out_pos >= max_out_entries) {
                        acc_reset_dirty();
                        return ERR_OUT_OVERFLOW;
                    }
                    out_keys[out_pos] = idx - MAX_KEY;
                    out_vals[out_pos] = accumulator[idx];
                    out_pos++;
                }
            }
            if (out_pos > start_pos) {
                out_xpows[out_nx] = x;
                out_offsets[out_nx] = start_pos;
                out_nx++;
            }
            acc_reset_dirty();
        }
    }
    out_offsets[out_nx] = out_pos;
    return out_nx;
}


==> anc/code/u3_equal_charge_extraction/u3_eqQ_targeted_coeff.py <==

"""
Targeted exact coefficient extraction for the equal-charge-projected U(3) SCI.

Computes d_3^{eqQ}(J, P/2), i.e. the coefficient of x^J p^P after y1,y2 projection,
using the same exact recursion as u3_equal_charge_projected_fast.py but with a
safe pruning bound tailored to a single target coefficient.

Usage:
    gcc -O3 -shared -fPIC -o polymul.so polymul.c
    python3 u3_eqQ_targeted_coeff.py --j 66 --p 8
"""
from __future__ import annotations
import argparse, ctypes, functools, importlib.util, os, subprocess, zipfile
from typing import Dict

# Load companion fast module from same directory.
_spec = importlib.util.spec_from_file_location(
    "u3fast",
    os.path.join(os.path.dirname(__file__), "u3_equal_charge_projected_fast.py"),
)
u3fast = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(u3fast)

Series = Dict[int, Dict[int, int]]

def y_cost(a: int, b: int) -> int:
    """Minimal x-cost to realize y1^a y2^b from x^2 charge letters."""
    t = max(-a, -b, 0)
    return 2 * (a + b + 3 * t)

def make_target_computer(target_j: int, target_p: int):
    @functools.lru_cache(maxsize=None)
    def mon_cost(mon: int) -> int:
        p, y1, y2 = u3fast.dec(mon)
        return 3 * abs(target_p - p) + y_cost(-y1, -y2)

    def prune_series(s: Series) -> Series:
        out: Series = {}
        for x, d in s.items():
            rem = target_j - x
            if rem < 0:
                continue
            nd = {m: c for m, c in d.items() if mon_cost(m) <= rem}
            if nd:
                out[x] = nd
        return out

    def smul_pr(a: Series, b: Series) -> Series:
        return prune_series(u3fast.smul(a, b, target_j))

    def f_m_pr(m: int) -> Series:
        return prune_series(u3fast.f_m(m, target_j))

    def compute_coeff() -> int:
        nmax = target_j // 2
        fc = {m: f_m_pr(m) for m in range(1, nmax + 1)}
        a = [{0: {0: 1}}]
        for n in range(1, nmax + 1):
            tmp: Series = {}
            for k in range(1, n + 1):
                tmp = u3fast.sadd(tmp, smul_pr(fc[k], a[n - k]))
            a.append(u3fast.sdiv(tmp, n))

        k1: Series = {}
        for an in a:
            k1 = u3fast.sadd(k1, an)

        cgrid = {}
        for i in range(nmax + 1):
            ai = a[i]
            if not ai:
                continue
            for j in range(nmax + 1):
                if 2 * (i + j) > target_j:
                    continue
                aij = smul_pr(ai, a[j])
                if not aij:
                    continue
                for k in range(nmax + 1):
                    if 2 * (i + j + k) > target_j:
                        continue
                    key = (i + k, j - k)
                    cgrid[key] = u3fast.sadd(cgrid.get(key, {}), smul_pr(aij, a[k]))

        ts: Series = {}
        for (du, dv), coeff in u3fast.P_TERMS.items():
            for (r, s), crs in cgrid.items():
                sh = cgrid.get((r + du, s + dv))
                if sh:
                    ts = u3fast.sadd(ts, smul_pr(crs, sh), sb=coeff)

        k1sq = smul_pr(k1, k1)
        k1cu = smul_pr(k1sq, k1)
        full = u3fast.sdiv(smul_pr(k1cu, ts), 6)

        coeff = 0
        for mon, c in full.get(target_j, {}).items():
            p, y1, y2 = u3fast.dec(mon)
            if p == target_p and y1 == 0 and y2 == 0:
                coeff += c
        return coeff

    return compute_coeff

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--j", type=int, required=True)
    ap.add_argument("--p", type=int, required=True, help="p-power = 2 J_R")
    args = ap.parse_args()
    coeff = make_target_computer(args.j, args.p)()
    print(coeff)

if __name__ == "__main__":
    main()


==> anc/code/u3_equal_charge_extraction/u3_equal_charge_projected_fast.py <==
"""
Exact equal-charge-projected U(3) SCI — C-accelerated version.

Uses a compiled C extension for the inner polynomial multiplication loop.
"""
from __future__ import annotations
import argparse, ctypes, time, os
from typing import Dict, Tuple
import numpy as np

# Load C library
_dir = os.path.dirname(os.path.abspath(__file__))
_lib = ctypes.CDLL(os.path.join(_dir, "polymul.so"))

_lib.series_mul_c.restype = ctypes.c_int
_lib.series_mul_c.argtypes = [
    ctypes.POINTER(ctypes.c_int), ctypes.c_int,
    ctypes.POINTER(ctypes.c_int),
    ctypes.POINTER(ctypes.c_int64), ctypes.POINTER(ctypes.c_int64),
    ctypes.POINTER(ctypes.c_int), ctypes.c_int,
    ctypes.POINTER(ctypes.c_int),
    ctypes.POINTER(ctypes.c_int64), ctypes.POINTER(ctypes.c_int64),
    ctypes.POINTER(ctypes.c_int),
    ctypes.POINTER(ctypes.c_int),
    ctypes.POINTER(ctypes.c_int64), ctypes.POINTER(ctypes.c_int64),
    ctypes.c_int,
    ctypes.c_int,
]

S1 = 200
S2 = S1 * S1

FCD = Dict[int, int]
Series = Dict[int, FCD]


def enc(p: int, y1: int, y2: int) -> int:
    return p * S2 + y1 * S1 + y2

def dec(k: int) -> Tuple[int, int, int]:
    p, r = divmod(k, S2)
    if r > S2 // 2: p += 1; r -= S2
    elif r < -S2 // 2: p -= 1; r += S2
    y1, y2 = divmod(r, S1)
    if y2 > S1 // 2: y1 += 1; y2 -= S1
    elif y2 < -S1 // 2: y1 -= 1; y2 += S1
    return (p, y1, y2)


def one() -> Series:
    return {0: {0: 1}}


def sadd(a: Series, b: Series, sb: int = 1) -> Series:
    if not a:
        if sb == 1:
            return {x: d.copy() for x, d in b.items()}
        return {x: {m: sb*c for m, c in d.items()} for x, d in b.items()}
    out = {x: d.copy() for x, d in a.items()}
    for x, d in b.items():
        t = out.setdefault(x, {})
        for m, c in d.items():
            v = t.get(m, 0) + sb * c
            if v: t[m] = v
            elif m in t: del t[m]
        if not t: del out[x]
    return out


def _pack_series(s: Series):
    """Convert Series to flat numpy arrays for C interface."""
    xpows = sorted(s.keys())
    nx = len(xpows)
    offsets = np.zeros(nx + 1, dtype=np.int32)
    all_keys = []
    all_vals = []
    for i, x in enumerate(xpows):
        cd = s[x]
        offsets[i] = len(all_keys)
        for k, v in cd.items():
            all_keys.append(k)
            all_vals.append(v)
    offsets[nx] = len(all_keys)
    return (np.array(xpows, dtype=np.int32),
            offsets,
            np.array(all_keys, dtype=np.int64),
            np.array(all_vals, dtype=np.int64))


def _unpack_series(xpows, offsets, keys, vals, nx):
    """Convert C output back to Series."""
    s: Series = {}
    for i in range(nx):
        x = int(xpows[i])
        start = int(offsets[i])
        end = int(offsets[i+1])
        cd = {}
        for j in range(start, end):
            cd[int(keys[j])] = int(vals[j])
        if cd:
            s[x] = cd
    return s


MAX_OUT = 500000  # max output entries

# Preallocate output buffers
_out_xpows = np.zeros(200, dtype=np.int32)
_out_offsets = np.zeros(201, dtype=np.int32)
_out_keys = np.zeros(MAX_OUT, dtype=np.int64)
_out_vals = np.zeros(MAX_OUT, dtype=np.int64)


def smul_c(a: Series, b: Series, jmax: int) -> Series:
    """Series multiply using C extension."""
    if not a or not b:
        return {}
    a_xp, a_off, a_k, a_v = _pack_series(a)
    b_xp, b_off, b_k, b_v = _pack_series(b)

    nx = _lib.series_mul_c(
        a_xp.ctypes.data_as(ctypes.POINTER(ctypes.c_int)), len(a_xp),
        a_off.ctypes.data_as(ctypes.POINTER(ctypes.c_int)),
        a_k.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        a_v.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        b_xp.ctypes.data_as(ctypes.POINTER(ctypes.c_int)), len(b_xp),
        b_off.ctypes.data_as(ctypes.POINTER(ctypes.c_int)),
        b_k.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        b_v.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        _out_xpows.ctypes.data_as(ctypes.POINTER(ctypes.c_int)),
        _out_offsets.ctypes.data_as(ctypes.POINTER(ctypes.c_int)),
        _out_keys.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        _out_vals.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
        jmax,
        MAX_OUT,
    )
    return _unpack_series(_out_xpows, _out_offsets, _out_keys, _out_vals, nx)


def smul_py(a: Series, b: Series, jmax: int) -> Series:
    """Pure-Python series multiply for small operands."""
    if not a or not b:
        return {}
    out: Series = {}
    if len(a) > len(b):
        a, b = b, a
    for xa, da in a.items():
        if xa > jmax: continue
        jrem = jmax - xa
        for xb, db in b.items():
            if xb > jrem: continue
            x = xa + xb
            t = out.setdefault(x, {})
            for ka, ca in da.items():
                for kb, cb in db.items():
                    k = ka + kb
                    t[k] = t.get(k, 0) + ca * cb
    return {x: {m: c for m, c in d.items() if c}
            for x, d in out.items() if any(d.values())}


def smul(a: Series, b: Series, jmax: int) -> Series:
    """Auto-select: C for large, Python for small."""
    na = sum(len(d) for d in a.values()) if a else 0
    nb = sum(len(d) for d in b.values()) if b else 0
    if na * nb > 10000:
        return smul_c(a, b, jmax)
    return smul_py(a, b, jmax)


def sdiv(a: Series, n: int) -> Series:
    out = {}
    for x, d in a.items():
        nd = {}
        for m, c in d.items():
            q, r = divmod(c, n)
            if r: raise ValueError(f"Not exact at x^{x}: {c}/{n}")
            if q: nd[m] = q
        if nd: out[x] = nd
    return out


def f_m(m: int, jmax: int) -> Series:
    E = enc
    denom: Series = {}
    for t in range(jmax // (3*m) + 1):
        xe = 3*m*t
        row = denom.setdefault(xe, {})
        for r in range(t+1):
            k = E(m*(2*r-t), 0, 0)
            row[k] = row.get(k, 0) + 1

    numer: Series = {}
    def add(xe, p, y1, y2, c):
        if xe > jmax: return
        k = E(p, y1, y2)
        row = numer.setdefault(xe, {})
        row[k] = row.get(k, 0) + c
        if row[k] == 0: del row[k]

    add(2*m, 0,  m,  0,  1)
    add(2*m, 0,  0,  m,  1)
    add(2*m, 0, -m, -m,  1)
    add(3*m, m,  0,  0, -1)
    add(3*m,-m,  0,  0, -1)
    add(4*m, 0,  m,  m, -1)
    add(4*m, 0, -m,  0, -1)
    add(4*m, 0,  0, -m, -1)
    add(6*m, 0,  0,  0,  2)

    numer = {x: d for x, d in numer.items() if d}
    denom = {x: d for x, d in denom.items() if d}
    return smul_py(numer, denom, jmax)


def compute_a(jmax: int) -> list:
    nmax = jmax // 2
    fc = {m: f_m(m, jmax) for m in range(1, nmax+1)}
    a = [one()]
    for n in range(1, nmax+1):
        tmp: Series = {}
        for k in range(1, n+1):
            tmp = sadd(tmp, smul(fc[k], a[n-k], jmax))
        a.append(sdiv(tmp, n))
    return a


P_TERMS = {
    (0,0):6, (1,-1):-2, (-1,1):-2, (0,1):-2, (1,0):-2,
    (-1,2):2, (0,-1):-2, (1,-2):2, (-1,0):-2, (2,-1):2,
    (1,1):2, (2,0):-1, (0,2):-1, (2,-2):-1, (-2,1):2,
    (-2,2):-1, (-1,-1):2, (0,-2):-1, (-2,0):-1,
}


def compute_cgrid(alist: list, jmax: int):
    nmax = len(alist) - 1
    out = {}
    for i in range(nmax+1):
        ai = alist[i]
        if not ai: continue
        for j in range(nmax+1):
            if 2*(i+j) > jmax: continue
            aij = smul(ai, alist[j], jmax)
            if not aij: continue
            for k in range(nmax+1):
                if 2*(i+j+k) > jmax: continue
                key = (i+k, j-k)
                prod = smul(aij, alist[k], jmax)
                out[key] = sadd(out.get(key, {}), prod)
    return out


def run(jmax: int) -> Series:
    t0 = time.time()
    alist = compute_a(jmax)
    t1 = time.time()
    print(f"  a_list: {t1-t0:.2f}s")

    k1: Series = {}
    for an in alist:
        k1 = sadd(k1, an)

    cgrid = compute_cgrid(alist, jmax)
    t2 = time.time()
    print(f"  cgrid: {t2-t1:.2f}s ({len(cgrid)} entries)")

    # P_TERMS convolution
    ts: Series = {}
    cnt = 0
    for (du,dv), coeff in P_TERMS.items():
        for (r,s), crs in cgrid.items():
            sh = cgrid.get((r+du, s+dv))
            if sh:
                cnt += 1
                ts = sadd(ts, smul(crs, sh, jmax), sb=coeff)
    t3 = time.time()
    print(f"  P_TERMS: {t3-t2:.2f}s ({cnt} muls)")

    k1sq = smul(k1, k1, jmax)
    k1cu = smul(k1sq, k1, jmax)
    full = sdiv(smul(k1cu, ts, jmax), 6)
    t4 = time.time()
    print(f"  K1^3: {t4-t3:.2f}s")

    proj: Series = {}
    for xe, cd in full.items():
        nd = {}
        for k, c in cd.items():
            p, y1, y2 = dec(k)
            if y1 == 0 and y2 == 0:
                pk = enc(p, 0, 0)
                nd[pk] = nd.get(pk, 0) + c
        if nd: proj[xe] = nd
    t5 = time.time()
    print(f"  TOTAL: {t5-t0:.2f}s")
    return proj


def fmt(s: Series) -> str:
    lines = []
    for xe in sorted(s):
        row = []
        for k in sorted(s[xe]):
            p, y1, y2 = dec(k)
            row.append(f"p^{p}: {s[xe][k]}")
        lines.append(f"x^{xe}: " + ", ".join(row))
    return "\n".join(lines)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--jmax", type=int, default=30)
    args = ap.parse_args()
    print(fmt(run(args.jmax)))


if __name__ == "__main__":
    main()


==> anc/tables/onset_thresholds_table1.csv <==
J_R,b_min,a,E_a,E_b,j_star,onset_coeff,delayed
0,0,0,+1,+1,0,+1,no
1,0,2,-1,+1,6,-1,no
2,1,5,+1,-1,18,-1,no
3,1,7,+1,-1,24,-1,no
4,7,15,-1,+1,66,-1,yes
5,2,12,-1,-1,42,+1,no
6,0,12,-1,+1,36,-1,no
7,1,15,-1,-1,48,+1,no
8,35,51,+1,-1,258,-1,yes
4.5,26,35,-1,+1,183,-1,yes
9,22,40,-1,+1,186,-1,yes
10,2,22,+1,-1,72,-1,no
11,0,22,+1,+1,66,+1,no
12,2,26,+1,-1,84,-1,no
13,0,26,+1,+1,78,+1,no
14,7,35,-1,+1,126,-1,no
15,5,35,-1,+1,120,-1,no
16,155,187,-1,+1,1026,-1,yes
17,1,35,-1,-1,108,+1,no
13.5,260,287,+1,-1,1641,-1,yes
18,15,51,+1,-1,198,-1,yes
19,2,40,-1,-1,126,+1,no
20,0,40,-1,+1,120,-1,no


==> anc/tables/table2_j66_slice.csv <==
j,J_R,d3_eqQ,dinf_eqQ,G3_eqQ,regime
66,0,270582770,278160,270304610,BH
66,1,229522888,-73745,229596633,BH
66,2,138442446,-10648,138453094,BH
66,3,57041198,-3375,57044573,BH
66,4,14703319,-1,14703320,BH; dinf at onset
66,5,1900704,124,1900580,BH
66,6,22938,-343,23281,BH
66,7,-12595,27,-12622,near BH boundary
66,8,-9,0,-9,tail; j*(8)=258
66,9,-26,0,-26,tail; j*(9)=186
66,10,0,0,0,j*(10)=72>66
66,11,1,1,0,dinf at onset


==> anc/tables/table3_finite_N_only_witnesses.csv <==
j,J_R,d3_eqQ,j_star,Delta_inf
66,8,-9,258,192
66,9,-26,186,120
72,9,-3,186,114
78,12,-1,84,6
87,13.5,1,1641,1554
90,14,-1,126,36
96,14,27,126,30
102,14,93,126,24
102,15,9,120,18
108,14,-5648,126,18
108,15,-162,120,12
108,16,-1,1026,918
114,15,255,120,6
114,16,218,1026,912
114,18,-1,198,84
120,16,317,1026,906


==> anc/tables/table4_su3_adjoint_checks.csv <==
j,J_R,p_exp,d3_eqQ,d_adjSU3_eqQ,check
30,4,8,1,-45,two primes
66,8,16,-9,5854,two primes; Weyl
87,13.5,27,1,-406,two primes; Weyl
96,14,28,27,50594,two primes
108,14,28,-5648,-3790015,two primes
108,16,32,-1,89041,two primes; Weyl

